Deep Policy Iteration for High-Dimensional Mean-Field Games with Regenerative Reformulation

This paper develops a deep policy iteration method for high-dimensional finite-horizon mean-field games (MFG). We reformulate the game as a regenerative problem with deterministic cycles, which allows policy evaluation (PE), policy improvement (PI), and population measure estimation to be carried out cycle by cycle. Within this formulation, we approximate the population measure by a particle system and update it using a one-step random mapping induced by the Euler-Maruyama discretization of the state dynamics. This update transports a mini-batch of particles from one cycle to the next, avoiding sequential trajectory simulation over the entire time horizon at each iteration. The PE and PI subproblems are formulated through the relation between consecutive cycles, with adversarial training used for evaluation and averaged optimization used for improvement. The resulting method is efficient and scalable in high dimensions, as it avoids the direct solution of the coupled Hamilton-Jacobi-Bellman and Fokker-Planck system, the full simulation of trajectories to estimate the population measure, the explicit computation of conditional expectations in policy evaluation, and pointwise optimization in policy improvement. Numerical experiments demonstrate that the proposed method effectively handles dimensions up to 10,000.

==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(0., x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_mfg.py <==
import numpy as np
import torch

import sampling
import utils
from ex_meta import SOCPwithVtrue
from mfg_lqr_exact import MFGValueFunction


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


class MFG_Eco(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()
        
        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/mfg_sr_exact.py <==
from typing import Optional

import numpy as np
from scipy.integrate import solve_ivp
from scipy.interpolate import interp1d


class MFGValueFunction(object):
    r"""
    Interbank systemic-risk mean-field game reference solver.

    State dynamics:
        dZ_t = (c1 (m_bar - Z_t) + u_t) dt + c2 dB_t

    Cost functional:
        J(u) = E[\int_0^T (0.5 u_t^2 - c3 u_t (m_bar - Z_t)
               + 0.5 c4 (m_bar - Z_t)^2) dt
               + 0.5 c5 (m_bar - Z_T)^2]

    Value function ansatz:
        v(t, z) = 0.5 eta(t) (z - m_bar)^2 + gamma(t)

    Optimal control:
        u*(t, z) = (c3 + eta(t)) (m_bar - z)

    In the no-common-noise setting considered in manuscript.tex, the population
    mean reserve is conserved along the equilibrium and equals the initial mean
    m0. The coefficient functions satisfy

        eta'(t) = 2(c1 + c3) eta(t) + eta(t)^2 - (c4 - c3^2),   eta(T) = c5
        gamma'(t) = -0.5 c2^2 eta(t),                           gamma(T) = 0

    and are solved numerically backward from t = T.
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: Optional[float] = None,
        dim: int = 1,
        c1: float = 1.0,
        c2: Optional[float] = None,
        c3: float = 1.0,
        c4: float = 2.0,
        c5: float = 1.0,
        m0: Optional[float] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = "RK45",
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        if dim != 1:
            raise ValueError("The systemic-risk reference solution is scalar-valued, so dim must be 1.")

        if c2 is None:
            c2 = 0.5 if sigma is None else sigma
        elif sigma is not None and not np.isclose(c2, sigma):
            raise ValueError("Received inconsistent values for sigma and c2.")

        self.te = te
        self.dim = dim
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.sigma = c2
        self.m0 = 0.0 if m0 is None else float(np.asarray(m0).reshape(-1)[0])
        self.method = method
        self.rtol = rtol
        self.atol = atol

        if t_grid is None:
            self.t_grid = np.linspace(0.0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid, dtype=float)

        self._compute_eta_and_gamma()
        self._build_interpolants()

    def _compute_eta_and_gamma(self):
        def eta_rhs(_t, eta):
            return 2.0 * (self.c1 + self.c3) * eta + eta**2 - (self.c4 - self.c3**2)

        t_rev = self.t_grid[::-1]
        sol_eta = solve_ivp(
            eta_rhs,
            [self.te, 0.0],
            [self.c5],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_eta.success:
            raise RuntimeError(f"Eta integration failed: {sol_eta.message}")

        self.eta_vals = sol_eta.y[0][::-1]

        eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )

        def gamma_rhs(t, gamma):
            eta_t = float(eta_interp(t))
            return -0.5 * self.c2**2 * eta_t

        sol_gamma = solve_ivp(
            gamma_rhs,
            [self.te, 0.0],
            [0.0],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_gamma.success:
            raise RuntimeError(f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]
        self.m_vals = np.full_like(self.t_grid, self.m0, dtype=float)

    def _build_interpolants(self):
        self.eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.gamma_interp = interp1d(
            self.t_grid,
            self.gamma_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.m_interp = interp1d(
            self.t_grid,
            self.m_vals,
            kind="linear",
            fill_value="extrapolate",
        )

    def _prepare_inputs(self, t, x):
        t_arr = np.asarray(t, dtype=float)
        x_arr = np.asarray(x, dtype=float)

        if t_arr.ndim == 0:
            t_arr = t_arr.reshape(1)
        if x_arr.ndim == 0:
            x_arr = x_arr.reshape(1)

        if t_arr.ndim > 1:
            if t_arr.shape[-1] != 1:
                raise ValueError("t must be a scalar, a one-dimensional array, or an array with last dimension 1.")
            t_arr = np.squeeze(t_arr, axis=-1)

        if x_arr.ndim > 1:
            if x_arr.shape[-1] != 1:
                raise ValueError("x must be scalar-valued, so its last dimension must be 1.")
            x_arr = np.squeeze(x_arr, axis=-1)

        t_arr, x_arr = np.broadcast_arrays(t_arr, x_arr)
        return t_arr, x_arr

    def mean_reserve(self, t):
        t_arr = np.asarray(t, dtype=float)
        return self.m_interp(t_arr)

    def optimal_control(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        m_t = self.m_interp(t_arr)
        u_vals = (self.c3 + eta_t) * (m_t - x_arr)
        return u_vals[..., None]

    def u_star(self, t, x):
        return self.optimal_control(t, x)

    def control(self, t, x):
        return self.optimal_control(t, x)

    def __call__(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        gamma_t = self.gamma_interp(t_arr)
        m_t = self.m_interp(t_arr)
        v_vals = 0.5 * eta_t * (x_arr - m_t)**2 + gamma_t
        return v_vals[..., None]


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1200

    lr0_func = large_lrfunc
    # lr0_func = small_lrfunc
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 5
    layer_norm = True

    samp_meth = 'transition_tvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 1024 * 100
    num_xpath_func = lambda _d: 10240
    dimx_list = [2, 1001, 10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        'MFG_LQ',
        'MFG_LQ2',
        'MFG_LQ3',
        'MFG_LQ4',
        'MFG_LQ_SingleX0',
        'MFG_LQ2_SingleX0',
        'MFG_LQ3_SingleX0',
        'MFG_LQ4_SingleX0',
        # 'MFG_LQ5',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m748_lq1to4_d2to1e4/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    x: torch.Tensor,
    v_boundary: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            mean_vte = v_boundary(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(0., x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_mfg.py <==
import numpy as np
import torch

import sampling
import utils
from ex_meta import SOCPwithVtrue
from mfg_lqr_exact import MFGValueFunction


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1200

    lr0_func = large_lrfunc
    # lr0_func = small_lrfunc
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 1
    layer_norm = True

    samp_meth = 'transition_tvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 1024 * 100
    num_xpath_func = lambda _d: 10240
    dimx_list = [10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        'MFG_LQ',
        'MFG_LQ2',
        'MFG_LQ3',
        'MFG_LQ4',
        'MFG_LQ_SingleX0',
        'MFG_LQ2_SingleX0',
        'MFG_LQ3_SingleX0',
        'MFG_LQ4_SingleX0',
        # 'MFG_LQ5',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m749_lq1_d1e4_rpt1/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    x: torch.Tensor,
    v_boundary: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            mean_vte = v_boundary(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


==> 20251119-MFG-arxiv/m756_sr/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> 20251119-MFG-arxiv/m756_sr/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


class Portfolio(SOCPwithVtrue):
    # A portfolio optimization problem from
    # @article {Zarip2001solution,
    #     AUTHOR = {Zariphopoulou, Thaleia},
    #     TITLE = {A solution approach to valuation with unhedgeable risks},
    # JOURNAL = {Finance Stoch.},
    # FJOURNAL = {Finance and Stochastics},
    #     VOLUME = {5},
    #     YEAR = {2001},
    #     NUMBER = {1},
    #     PAGES = {61--82},
    #     ISSN = {0949-2984,1432-1122},
    # MRCLASS = {91B28 (49L20 60G40 93E20)},
    # MRNUMBER = {1807876},
    # MRREVIEWER = {Angelos\ Dassios},
    #     DOI = {10.1007/PL00000040},
    # }

    compute_cost_gap = None

    x0_for_train = {'portfolio': utils.portfolio_tz1z2}

    nsamp_mc = 10**6
    num_testpoint = 300
    x0pil_range = 1

    t0 = 0.0
    te = 1.0
    interest_rate = 0.02
    gamma_crra = -1
    corelation = -0.4
    z2_terminal_eps = 1e-2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 3, "class Portfolio is defined for 3-dimensional state space (t, z1, z2)."
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = 1

    @property
    def has_time_variable(self):
        return True

    def musgm_1_2(self, t, z1):
        tanh_z1 = torch.tanh(z1)
        mu1 = -z1
        mu2 = self.interest_rate + 0.04 + 0.05 * tanh_z1
        sgm1 = 0.15
        sgm2 = 0.18 - 0.04 * tanh_z1
        return mu1, mu2, sgm1, sgm2

    def h_func(self, z1):
        return torch.ones_like(z1)

    def transition(self, x, u):
        t = x[..., [0]]
        z1 = x[..., [1]]
        z2 = x[..., [2]]
        dw = torch.normal(
            0.,
            self.dt**0.5,
            size=x[..., [1, 2]].shape,
            device=x.device,
        )
        dw1 = dw[..., [0]]
        dw2 = dw[..., [1]]

        mu1, mu2, sgm1, sgm2 = self.musgm_1_2(t, z1)

        sgmdw_1 = self.corelation * sgm1 * dw1 + (
            1 - self.corelation**2)**0.5 * sgm1 * dw2
        sgmdw_2 = sgm2 * u * dw1

        t_next = t + self.dt
        z1_next = z1 + mu1 * self.dt + sgmdw_1
        z2_next = z2 + (self.interest_rate * z2 +
                        (mu2 - self.interest_rate) * u) * self.dt + sgmdw_2
        x_next = torch.cat((t_next, z1_next, z2_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, torch.full_like(x[..., [0]], 0.5))

    def domain_mask(self, x):
        is_z2_positive = (x[..., [2]] >= self.z2_terminal_eps)
        return time_mask(x, self.t0, self.te) * is_z2_positive

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        x_proj = project_onto_t0te(x, self.t0, self.te)
        # z2 should be non-negative at the terminal time
        # avoid z2 being too close to zero at the terminal time, which would cause numerical issues in the terminal utility
        x_proj[..., [2]] = torch.clamp(x_proj[..., [2]],
                                       min=self.z2_terminal_eps)
        return x_proj

    def _terminal_utility_factor(self, z2: torch.Tensor) -> torch.Tensor:
        raw = -z2**self.gamma_crra / self.gamma_crra
        eps = torch.as_tensor(self.z2_terminal_eps,
                              dtype=z2.dtype,
                              device=z2.device)
        linear_tail = eps - z2 - eps**self.gamma_crra / self.gamma_crra
        return torch.where(z2 < eps, linear_tail, raw)

    def v_boundary(self, x):
        z1 = x[..., [1]]
        z2 = x[..., [2]]
        return self._terminal_utility_factor(z2) * self.h_func(z1)

    def add_force_term(self, leftside, _x, u):
        return leftside

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc
            combine_type_of_vte_ift = 'multiply'

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, tz1, _u):
                t = tz1[..., [0]]
                z1 = tz1[..., [1]]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z1.shape,
                                  device=tz1.device)
                t_next = t + self.dt
                mu1, mu2, sgm1, sgm2 = self.musgm_1_2(t, z1)

                b = mu1 + self.corelation * (self.gamma_crra *
                                             (mu2 - self.interest_rate) * sgm1
                                             ) / (1 - self.gamma_crra) / sgm2
                z_next = z1 + b * self.dt + (sgm1 * dw).sum(-1, keepdim=True)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, tz1):
                return self.h_func(tz1[..., [1]])

            def domain_mask(lpde_self, tz1):
                return time_mask(tz1, self.t0, self.te)

            def project_onto_boundary(lpde_self, tz1):
                return project_onto_t0te(tz1, self.t0, self.te)

            def add_force_term(lpde_self, leftside, tz1, _u):
                t = tz1[..., [0]]
                z1 = tz1[..., [1]]
                _, mu2, _, sgm2 = self.musgm_1_2(t, z1)
                c1 = self.gamma_crra * (1 - self.gamma_crra +
                                        self.corelation**2 * self.gamma_crra
                                        ) / (1 - self.gamma_crra)
                c2 = (self.interest_rate + (mu2 - self.interest_rate)**2 /
                      (2 * sgm2**2 * (1 - self.gamma_crra)))
                return leftside + c1 * c2

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)[..., [0, 1]]

        lin_pde = LinPDE(self.dim_x)
        tz1 = x[..., [0, 1]]
        z2 = x[..., [2]]
        phi = lin_pde.v(tz1)
        terminal_factor = self._terminal_utility_factor(z2)
        v_val = terminal_factor * phi**(
            (1 - self.gamma_crra) /
            (1 - self.gamma_crra + self.corelation**2 * self.gamma_crra))
        return v_val


==> 20251119-MFG-arxiv/m756_sr/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> 20251119-MFG-arxiv/m756_sr/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> 20251119-MFG-arxiv/m756_sr/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(torch.zeros_like(x_domain[..., [0]]),
                                    x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3
    combine_type_of_vte_ift = 'plus'  # 'plus' or 'multiply'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
            combine_type_of_vte_ift=self.combine_type_of_vte_ift,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> 20251119-MFG-arxiv/m756_sr/ex_mfg.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import torch
from pathlib import Path

import sampling
import utils
from ex_meta import SOCPwithVtrue
import mfg_lqr_exact
import mfg_sr_exact
from sav_res_via_exmeta import is_save_res


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def gen_points_for_MFG_time_dependent(
    mfg_instance,
    x0: torch.Tensor,
    u_func: callable = None,
):
    # Generate points by simulating the Markov chain until absorption on the boundary
    # x0: [batch dim, dim of x]

    xt = x0[mfg_instance.domain_mask(x0)]
    x_domain = xt.clone()
    time_index = [torch.arange(x_domain.shape[0])]
    x_outside = torch.empty((0, mfg_instance.dim_x), device=x0.device)

    path_num = xt.shape[0]
    if path_num == 0:
        raise ValueError("No x0 points within the domain.")

    num_dt = int((mfg_instance.te - mfg_instance.t0) / mfg_instance.dt)
    for i in range(num_dt):

        if xt.shape[0] == 0:
            break

        if u_func is None:
            x_next = mfg_instance.pilot_transition(xt)
        else:
            ut = u_func(xt)
            x_next = mfg_instance._transition_pathwise(xt, ut,
                                                       mfg_instance.mt[i])

        bmask = mfg_instance.domain_mask(x_next)
        xt = x_next[bmask]
        if xt.shape[0] > 0:
            new_time_idx = torch.arange(x_domain.shape[0],
                                        x_domain.shape[0] + xt.shape[0])
            time_index.append(new_time_idx)

        x_domain = torch.cat([x_domain, xt], dim=0)
        x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

    x_bondary = mfg_instance.project_onto_boundary(x_outside)

    # time_index is a list of 1D tensors, where time_index[i]
    # contains the indices of x_domain that are at time step i*dt
    return time_index, x_domain, x_bondary


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp', "MFG_LQ example only supports transition_tvp sampling method."

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = mfg_lqr_exact.MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        return gen_points_for_MFG_time_dependent(self, x0, u_func)


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


class MFG_SR(SOCPwithVtrue):
    # This example is modified from
    # @article {Carmona15Mean,
    #     AUTHOR = {Carmona, Ren\'{e} and Fouque, Jean-Pierre and Sun, Li-Hsien},
    #      TITLE = {Mean field games and systemic risk},
    #    JOURNAL = {Commun. Math. Sci.},
    #   FJOURNAL = {Communications in Mathematical Sciences},
    #     VOLUME = {13},
    #       YEAR = {2015},
    #     NUMBER = {4},
    #      PAGES = {911--933},
    #       ISSN = {1539-6746,1945-0796},
    #    MRCLASS = {91A80 (60H30 91B64 93E20)},
    #   MRNUMBER = {3325083},
    # MRREVIEWER = {George\ Stoica},
    #        DOI = {10.4310/CMS.2015.v13.n4.a4},
    #        URL = {https://doi-org.ezproxy.lb.polyu.edu.hk/10.4310/CMS.2015.v13.n4.a4},
    # }

    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 3
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "MFG_SR example is defined for dim_x == 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c1 = 1.
        self.c2 = 0.5
        self.c3 = 1.
        self.c4 = 2.
        self.c5 = 1.
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp', "MFG_SR example only supports transition_tvp sampling method."

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.c2 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c1 != 0.:
            drift = drift + self.c1 * (mt - zt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.c2 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.5 * u.pow(2)

        z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
        mt_zpath = self.mt - z_path

        run_cost = run_cost - self.c3 * u * mt_zpath.flatten(end_dim=-2)
        run_cost = run_cost + self.c4 / 2 * mt_zpath.pow(2).flatten(end_dim=-2)
        return leftside + run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        return 0.5 * self.c5 * (self.mt[-1] - z).pow(2)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        value_func_exact = self._exact_value_function()

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def _exact_value_function(self):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)
        return mfg_sr_exact.MFGValueFunction(
            te=self.te,
            dim=self.dim_z,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

    def _network_device(self, net):
        try:
            return next(net.parameters()).device
        except StopIteration:
            return torch.device('cpu')

    def _plot_control_sections(self, u_approx, sav_prefix, exact_solver):
        if not is_save_res():
            return

        z_grid = np.linspace(-self.x0pil_range, self.x0pil_range, 401)
        t_section = np.array([
            self.t0,
            0.5 * (self.t0 + self.te),
            self.te - self.dt,
        ])
        device = self._network_device(u_approx)
        t_grid_path, _, _, z_path = self._simulate_reserve_paths(u_approx)

        fig, axes = plt.subplots(1,
                                 len(t_section),
                                 figsize=(4.5 * len(t_section), 3.5),
                                 sharey=True)
        if len(t_section) == 1:
            axes = [axes]

        curve_dict = {'z': z_grid}
        max_abs_u = 0.0
        mean_line = float(self.mu0_true.reshape(-1)[0].item())
        z_slice_dict = {}

        with torch.no_grad():
            for ax, t_val in zip(axes, t_section):
                x_curve = torch.as_tensor(
                    np.column_stack((np.full_like(z_grid, t_val), z_grid)),
                    dtype=torch.float32,
                    device=device,
                )
                u_pred = u_approx(x_curve).detach().cpu().numpy().squeeze(-1)
                u_true = exact_solver.optimal_control(
                    np.full_like(z_grid, t_val),
                    z_grid,
                ).squeeze(-1)

                key_suffix = f"t{t_val:.3f}".replace('.', 'p')
                curve_dict[f'u_pred_{key_suffix}'] = u_pred
                curve_dict[f'u_true_{key_suffix}'] = u_true

                max_abs_u = max(max_abs_u, np.abs(u_pred).max(),
                                np.abs(u_true).max())
                ax.plot(z_grid, u_pred, label=r'$u_{\alpha}(t,z)$', color='C0')
                ax.plot(z_grid,
                        u_true,
                        label=r'$u^*(t,z)$',
                        color='C1',
                        linestyle='--')
                ax.axvline(mean_line,
                           color='black',
                           linestyle=':',
                           linewidth=1.0)

                time_idx = int(np.argmin(np.abs(t_grid_path - t_val)))
                z_slice = z_path[time_idx].reshape(-1)
                z_slice_dict[key_suffix] = z_slice
                ax.set_title(rf'$t={t_val:.2f}$')
                ax.grid(True, alpha=0.3)

        y_lim = max(1.0, 1.05 * max_abs_u)
        rug_y0 = -y_lim
        rug_y1 = -0.92 * y_lim
        for ax, t_val in zip(axes, t_section):
            ax.set_ylim(-y_lim, y_lim)
            key_suffix = f"t{t_val:.3f}".replace('.', 'p')
            z_slice = z_slice_dict[key_suffix]
            ax.vlines(z_slice,
                      rug_y0,
                      rug_y1,
                      color='black',
                      alpha=0.06,
                      linewidth=0.5,
                      zorder=0)
        axes[0].legend()

        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        plt.tight_layout()
        plt.savefig(f'{sav_prefix}control_sections.pdf')
        plt.close(fig)

        max_len = max(len(np.asarray(val)) for val in curve_dict.values())
        for key_suffix, z_slice in z_slice_dict.items():
            curve_dict[f'z_slice_{key_suffix}'] = z_slice
            max_len = max(max_len, len(z_slice))
        padded_dict = {}
        for key, val in curve_dict.items():
            arr = np.asarray(val)
            if arr.ndim == 0:
                arr = arr.reshape(1)
            if arr.shape[0] < max_len:
                arr = np.pad(arr,
                             (0, max_len - arr.shape[0]),
                             constant_values=np.nan)
            padded_dict[key] = arr

        pd.DataFrame(padded_dict).to_csv(f'{sav_prefix}control_sections.csv',
                                         index=False)

    def _simulate_reserve_paths(self, u_approx, num_paths=2049):
        device = self._network_device(u_approx)
        _, x_init = utils.t_diag_curve(
            self.dim_x,
            num_paths,
            self.x0pil_range,
            randomize=False,
            t=self.t0,
        )
        x_curr = x_init.to(device)

        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)
        z_path = torch.empty((num_dt + 1, num_paths, self.dim_z),
                             device=device)
        z_path[0] = x_curr[..., 1:]

        with torch.no_grad():
            for i in range(num_dt):
                m_t = x_curr[..., 1:].mean(dim=0, keepdim=True)
                u_t = u_approx(x_curr)
                x_curr = self._transition_pathwise(x_curr, u_t, m_t)
                z_path[i + 1] = x_curr[..., 1:]

        m_hat = z_path.mean(dim=1)
        dispersion = ((z_path - m_hat.unsqueeze(1))**2).mean(dim=1)
        return (
            t_grid,
            m_hat.squeeze(-1).cpu().numpy(),
            dispersion.squeeze(-1).cpu().numpy(),
            z_path.squeeze(-1).cpu().numpy(),
        )

    def _plot_reserve_moments(self, u_approx, sav_prefix, exact_solver):
        if not is_save_res():
            return

        t_grid, m_hat, reserve_var, _ = self._simulate_reserve_paths(u_approx)
        m_true = np.asarray(exact_solver.mean_reserve(t_grid)).reshape(-1)

        fig, ax = plt.subplots(1, 1, figsize=(6.0, 3.6))

        ax.plot(t_grid, m_hat, color='C0', label=r'$\hat m_t$')
        ax.plot(t_grid,
                m_true,
                color='C1',
                linestyle='--',
                label=r'$m_t^*$')
        ax.legend()
        ax.grid(True, alpha=0.3)

        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        plt.tight_layout()
        plt.savefig(f'{sav_prefix}reserve_moments.pdf')
        plt.close(fig)

        pd.DataFrame({
            't': t_grid,
            'm_hat': m_hat,
            'm_true': m_true,
            'E[(Z_t-m_hat)^2]': reserve_var,
        }).to_csv(f'{sav_prefix}reserve_moments.csv', index=False)

    def produce_results(self, v_approx, u_approx, sav_prefix):
        exact_solver = self._exact_value_function()
        if not hasattr(self, 'mt'):
            num_dt = int((self.te - self.t0) / self.dt)
            t_grid = np.linspace(self.t0, self.te - self.dt, num_dt)
            mt_np = exact_solver.mean_reserve(t_grid).reshape(num_dt, 1,
                                                              self.dim_z)
            self.mt = torch.as_tensor(mt_np, dtype=self.mu0_true.dtype)

        super().produce_results(v_approx, u_approx, sav_prefix)
        self._plot_control_sections(u_approx, sav_prefix, exact_solver)
        self._plot_reserve_moments(u_approx, sav_prefix, exact_solver)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        return gen_points_for_MFG_time_dependent(self, x0, u_func)


==> 20251119-MFG-arxiv/m756_sr/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> 20251119-MFG-arxiv/m756_sr/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> 20251119-MFG-arxiv/m756_sr/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> 20251119-MFG-arxiv/m756_sr/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> 20251119-MFG-arxiv/m756_sr/mfg_sr_exact.py <==
from typing import Optional

import numpy as np
from scipy.integrate import solve_ivp
from scipy.interpolate import interp1d


class MFGValueFunction(object):
    r"""
    Interbank systemic-risk mean-field game reference solver.

    State dynamics:
        dZ_t = (c1 (m_bar - Z_t) + u_t) dt + c2 dB_t

    Cost functional:
        J(u) = E[\int_0^T (0.5 u_t^2 - c3 u_t (m_bar - Z_t)
               + 0.5 c4 (m_bar - Z_t)^2) dt
               + 0.5 c5 (m_bar - Z_T)^2]

    Value function ansatz:
        v(t, z) = 0.5 eta(t) (z - m_bar)^2 + gamma(t)

    Optimal control:
        u*(t, z) = (c3 + eta(t)) (m_bar - z)

    In the no-common-noise setting considered in manuscript.tex, the population
    mean reserve is conserved along the equilibrium and equals the initial mean
    m0. The coefficient functions satisfy

        eta'(t) = 2(c1 + c3) eta(t) + eta(t)^2 - (c4 - c3^2),   eta(T) = c5
        gamma'(t) = -0.5 c2^2 eta(t),                           gamma(T) = 0

    and are solved numerically backward from t = T.
    """

    def __init__(
        self,
        te: float = 1.0,
        dim: int = 1,
        c1: float = 1.0,
        c2: Optional[float] = None,
        c3: float = 1.0,
        c4: float = 2.0,
        c5: float = 1.0,
        m0: Optional[float] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = "RK45",
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        if dim != 1:
            raise ValueError(
                "The systemic-risk reference solution is scalar-valued, so dim must be 1."
            )

        self.te = te
        self.dim = dim
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.m0 = 0.0 if m0 is None else float(np.asarray(m0).reshape(-1)[0])
        self.method = method
        self.rtol = rtol
        self.atol = atol

        if t_grid is None:
            self.t_grid = np.linspace(0.0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid, dtype=float)

        self._compute_eta_and_gamma()
        self._build_interpolants()

    def _compute_eta_and_gamma(self):

        def eta_rhs(_t, eta):
            return 2.0 * (self.c1 + self.c3) * eta + eta**2 - (self.c4 -
                                                               self.c3**2)

        t_rev = self.t_grid[::-1]
        sol_eta = solve_ivp(
            eta_rhs,
            [self.te, 0.0],
            [self.c5],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_eta.success:
            raise RuntimeError(f"Eta integration failed: {sol_eta.message}")

        self.eta_vals = sol_eta.y[0][::-1]

        eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )

        def gamma_rhs(t, gamma):
            eta_t = float(eta_interp(t))
            return -0.5 * self.c2**2 * eta_t

        sol_gamma = solve_ivp(
            gamma_rhs,
            [self.te, 0.0],
            [0.0],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]
        self.m_vals = np.full_like(self.t_grid, self.m0, dtype=float)

    def _build_interpolants(self):
        self.eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.gamma_interp = interp1d(
            self.t_grid,
            self.gamma_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.m_interp = interp1d(
            self.t_grid,
            self.m_vals,
            kind="linear",
            fill_value="extrapolate",
        )

    def _prepare_inputs(self, t, x):
        t_arr = np.asarray(t, dtype=float)
        x_arr = np.asarray(x, dtype=float)

        if t_arr.ndim == 0:
            t_arr = t_arr.reshape(1)
        if x_arr.ndim == 0:
            x_arr = x_arr.reshape(1)

        if t_arr.ndim > 1:
            if t_arr.shape[-1] != 1:
                raise ValueError(
                    "t must be a scalar, a one-dimensional array, or an array with last dimension 1."
                )
            t_arr = np.squeeze(t_arr, axis=-1)

        if x_arr.ndim > 1:
            if x_arr.shape[-1] != 1:
                raise ValueError(
                    "x must be scalar-valued, so its last dimension must be 1."
                )
            x_arr = np.squeeze(x_arr, axis=-1)

        t_arr, x_arr = np.broadcast_arrays(t_arr, x_arr)
        return t_arr, x_arr

    def mean_reserve(self, t):
        t_arr = np.asarray(t, dtype=float)
        return self.m_interp(t_arr)

    def optimal_control(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        m_t = self.m_interp(t_arr)
        u_vals = (self.c3 + eta_t) * (m_t - x_arr)
        return u_vals[..., None]

    def u_star(self, t, x):
        return self.optimal_control(t, x)

    def control(self, t, x):
        return self.optimal_control(t, x)

    def __call__(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        gamma_t = self.gamma_interp(t_arr)
        m_t = self.m_interp(t_arr)
        v_vals = 0.5 * eta_t * (x_arr - m_t)**2 + gamma_t
        return v_vals[..., None]


==> 20251119-MFG-arxiv/m756_sr/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> 20251119-MFG-arxiv/m756_sr/plot_control_sections_meanstd.py <==
import argparse
import csv
import re
from math import floor
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


RUN_PATTERN = re.compile(r"_r(\d+)_control_sections\.csv$")


def parse_args():
    parser = argparse.ArgumentParser(
        description=(
            "Aggregate multiple control_sections CSV files and plot the "
            "mean learned control with a +/- 2 SD band."
        ))
    parser.add_argument(
        "--base-prefix",
        default=(
            "m756_sr/outputs/"
            "00_DfMartNet_MFG_SR_d2_W104_H6_BZ102400__"
        ),
        help=(
            "Common prefix of the run files. Existing files matching "
            "'<base-prefix>r*_control_sections.csv' will be aggregated."
        ),
    )
    parser.add_argument(
        "--output-prefix",
        default=None,
        help=(
            "Output prefix for the aggregated figure and CSV. "
            "Defaults to '<base-prefix>control_sections_meanstd'."
        ),
    )
    parser.add_argument(
        "--max-rug-points",
        type=int,
        default=5000,
        help="Maximum number of rug points kept for each time slice.",
    )
    return parser.parse_args()


def parse_time_suffix(tag):
    if not tag.startswith("t"):
        raise ValueError(f"Unexpected time tag: {tag}")
    return float(tag[1:].replace("p", "."))


def discover_input_files(base_prefix):
    base_path = Path(base_prefix)
    pattern = f"{base_path.name}r*_control_sections.csv"
    candidates = sorted(base_path.parent.glob(pattern))
    parsed = []
    for path in candidates:
        match = RUN_PATTERN.search(path.name)
        if match:
            parsed.append((int(match.group(1)), path))
    if not parsed:
        raise FileNotFoundError(
            f"No control_sections CSV files found for prefix {base_prefix!r}."
        )
    return [path for _, path in sorted(parsed)]


def read_control_sections_csv(path):
    with path.open("r", encoding="utf-8", newline="") as handle:
        reader = csv.DictReader(handle)
        rows = list(reader)

    if not rows:
        raise ValueError(f"CSV file is empty: {path}")

    tags = sorted(
        [name.removeprefix("u_pred_") for name in rows[0] if name.startswith("u_pred_")],
        key=parse_time_suffix,
    )
    if not tags:
        raise ValueError(f"No control-section columns found in {path}")

    z_grid = np.array([float(row["z"]) for row in rows if row.get("z", "").strip()])
    curves = {}
    for tag in tags:
        pred_key = f"u_pred_{tag}"
        true_key = f"u_true_{tag}"
        z_slice_key = f"z_slice_{tag}"

        u_pred = np.array([float(row[pred_key]) for row in rows if row.get(pred_key, "").strip()])
        u_true = np.array([float(row[true_key]) for row in rows if row.get(true_key, "").strip()])
        z_slice = np.array([
            float(row[z_slice_key]) for row in rows if row.get(z_slice_key, "").strip()
        ])

        if len(u_pred) != len(z_grid) or len(u_true) != len(z_grid):
            raise ValueError(
                f"Inconsistent curve length in {path.name} for time slice {tag}."
            )

        curves[tag] = {
            "u_pred": u_pred,
            "u_true": u_true,
            "z_slice": z_slice,
        }

    return {
        "path": path,
        "z": z_grid,
        "tags": tags,
        "curves": curves,
    }


def aggregate_runs(run_tables):
    base_z = run_tables[0]["z"]
    base_tags = run_tables[0]["tags"]
    for table in run_tables[1:]:
        if table["tags"] != base_tags:
            raise ValueError("Input files do not share the same time slices.")
        if not np.allclose(table["z"], base_z):
            raise ValueError("Input files do not share the same z grid.")

    aggregated = {}
    for tag in base_tags:
        u_true_ref = run_tables[0]["curves"][tag]["u_true"]
        pred_stack = []
        z_slice_all = []
        for table in run_tables:
            curve = table["curves"][tag]
            if not np.allclose(curve["u_true"], u_true_ref):
                raise ValueError(
                    f"Exact control mismatch detected for time slice {tag}."
                )
            pred_stack.append(curve["u_pred"])
            z_slice_all.append(curve["z_slice"])

        pred_stack = np.stack(pred_stack, axis=0)
        if pred_stack.shape[0] > 1:
            pred_std = pred_stack.std(axis=0, ddof=1)
        else:
            pred_std = np.zeros_like(pred_stack[0])

        aggregated[tag] = {
            "u_pred_mean": pred_stack.mean(axis=0),
            "u_pred_std": pred_std,
            "u_true": u_true_ref,
            "z_slice": np.concatenate(z_slice_all) if z_slice_all else np.array([]),
        }

    return {
        "z": base_z,
        "tags": base_tags,
        "n_runs": len(run_tables),
        "runs": [table["path"] for table in run_tables],
        "curves": aggregated,
    }


def quantile(xs, q):
    xs = np.sort(xs)
    if xs.size == 0:
        return None
    idx = q * (xs.size - 1)
    lo = int(floor(idx))
    hi = min(lo + 1, xs.size - 1)
    weight = idx - lo
    return xs[lo] * (1 - weight) + xs[hi] * weight


def downsample_rug(z_slice, max_points):
    if z_slice.size <= max_points or max_points <= 0:
        return z_slice
    rng = np.random.default_rng(0)
    keep = rng.choice(z_slice.size, size=max_points, replace=False)
    return z_slice[np.sort(keep)]


def plot_aggregated_sections(aggregated, output_pdf, max_rug_points):
    z_grid = aggregated["z"]
    tags = aggregated["tags"]

    fig, axes = plt.subplots(1, len(tags), figsize=(4.5 * len(tags), 3.5), sharey=True)
    if len(tags) == 1:
        axes = [axes]

    max_abs_u = 0.0
    for ax, tag in zip(axes, tags):
        curve = aggregated["curves"][tag]
        mean = curve["u_pred_mean"]
        std = curve["u_pred_std"]
        exact = curve["u_true"]
        band_low = mean - 2.0 * std
        band_high = mean + 2.0 * std

        max_abs_u = max(
            max_abs_u,
            np.abs(exact).max(),
            np.abs(band_low).max(),
            np.abs(band_high).max(),
        )

        ax.plot(z_grid, mean, color="C0", label=r"$\mathrm{mean}(u_{\alpha})$")
        ax.fill_between(
            z_grid,
            band_low,
            band_high,
            color="C0",
            alpha=0.2,
            label=r"$\pm 2\mathrm{SD}$",
        )
        ax.plot(
            z_grid,
            exact,
            color="C1",
            linestyle="--",
            label=r"$u^*(t,z)$",
        )
        ax.set_title(rf"$t={parse_time_suffix(tag):.2f}$")
        ax.grid(True, alpha=0.3)

    y_lim = max(1.0, 1.05 * max_abs_u)
    rug_y0 = -y_lim
    rug_y1 = -0.92 * y_lim
    for ax, tag in zip(axes, tags):
        rug_slice = downsample_rug(aggregated["curves"][tag]["z_slice"], max_rug_points)
        ax.set_ylim(-y_lim, y_lim)
        if rug_slice.size:
            ax.vlines(
                rug_slice,
                rug_y0,
                rug_y1,
                color="black",
                alpha=0.03,
                linewidth=0.5,
                zorder=0,
            )
    axes[0].legend()

    output_pdf.parent.mkdir(parents=True, exist_ok=True)
    plt.tight_layout()
    plt.savefig(output_pdf)
    plt.close(fig)


def write_aggregated_csv(aggregated, output_csv):
    z_grid = aggregated["z"]
    tags = aggregated["tags"]

    max_len = len(z_grid)
    for tag in tags:
        max_len = max(max_len, len(aggregated["curves"][tag]["z_slice"]))

    fieldnames = ["z"]
    for tag in tags:
        fieldnames.extend(
            [
                f"u_pred_mean_{tag}",
                f"u_pred_std_{tag}",
                f"u_true_{tag}",
                f"z_slice_{tag}",
            ]
        )

    output_csv.parent.mkdir(parents=True, exist_ok=True)
    with output_csv.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for idx in range(max_len):
            row = {}
            if idx < len(z_grid):
                row["z"] = f"{z_grid[idx]:.12g}"
            for tag in tags:
                curve = aggregated["curves"][tag]
                if idx < len(z_grid):
                    row[f"u_pred_mean_{tag}"] = f"{curve['u_pred_mean'][idx]:.12g}"
                    row[f"u_pred_std_{tag}"] = f"{curve['u_pred_std'][idx]:.12g}"
                    row[f"u_true_{tag}"] = f"{curve['u_true'][idx]:.12g}"
                if idx < len(curve["z_slice"]):
                    row[f"z_slice_{tag}"] = f"{curve['z_slice'][idx]:.12g}"
            writer.writerow(row)


def main():
    args = parse_args()
    input_files = discover_input_files(args.base_prefix)
    run_tables = [read_control_sections_csv(path) for path in input_files]
    aggregated = aggregate_runs(run_tables)

    output_prefix = args.output_prefix
    if output_prefix is None:
        output_prefix = f"{args.base_prefix}control_sections_meanstd"
    output_prefix = Path(output_prefix)

    output_pdf = output_prefix.with_suffix(".pdf")
    output_csv = output_prefix.with_suffix(".csv")
    plot_aggregated_sections(aggregated, output_pdf, args.max_rug_points)
    write_aggregated_csv(aggregated, output_csv)

    print(f"Aggregated {aggregated['n_runs']} runs:")
    for path in aggregated["runs"]:
        print(f"  {path}")
    print(f"Saved figure: {output_pdf}")
    print(f"Saved data:   {output_csv}")
    for tag in aggregated["tags"]:
        z_slice = aggregated["curves"][tag]["z_slice"]
        q05 = quantile(z_slice, 0.05)
        q50 = quantile(z_slice, 0.50)
        q95 = quantile(z_slice, 0.95)
        print(
            f"{tag}: z_slice q05={q05:.4f}, q50={q50:.4f}, q95={q95:.4f}"
        )


if __name__ == "__main__":
    main()

==> 20251119-MFG-arxiv/m756_sr/plot_reserve_moments_meanstd.py <==
import argparse
import csv
import re
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


RUN_PATTERN = re.compile(r"_r(\d+)_reserve_moments\.csv$")


def parse_args():
    parser = argparse.ArgumentParser(
        description=(
            "Aggregate multiple reserve_moments CSV files and plot the "
            "mean empirical reserve trajectory with a +/- 2 SD band."
        ))
    parser.add_argument(
        "--base-prefix",
        default=(
            "m756_sr/outputs/"
            "00_DfMartNet_MFG_SR_d2_W104_H6_BZ102400__"
        ),
        help=(
            "Common prefix of the run files. Existing files matching "
            "'<base-prefix>r*_reserve_moments.csv' will be aggregated."
        ),
    )
    parser.add_argument(
        "--output-prefix",
        default=None,
        help=(
            "Output prefix for the aggregated figure and CSV. "
            "Defaults to '<base-prefix>reserve_moments_meanstd'."
        ),
    )
    return parser.parse_args()


def discover_input_files(base_prefix):
    base_path = Path(base_prefix)
    pattern = f"{base_path.name}r*_reserve_moments.csv"
    candidates = sorted(base_path.parent.glob(pattern))
    parsed = []
    for path in candidates:
        match = RUN_PATTERN.search(path.name)
        if match:
            parsed.append((int(match.group(1)), path))
    if not parsed:
        raise FileNotFoundError(
            f"No reserve_moments CSV files found for prefix {base_prefix!r}."
        )
    return [path for _, path in sorted(parsed)]


def read_reserve_csv(path):
    with path.open("r", encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"CSV file is empty: {path}")

    t_grid = np.array([float(row["t"]) for row in rows], dtype=float)
    m_hat = np.array([float(row["m_hat"]) for row in rows], dtype=float)
    m_true = np.array([float(row["m_true"]) for row in rows], dtype=float)
    reserve_var = np.array(
        [float(row["E[(Z_t-m_hat)^2]"]) for row in rows],
        dtype=float,
    )
    return {
        "path": path,
        "t": t_grid,
        "m_hat": m_hat,
        "m_true": m_true,
        "reserve_var": reserve_var,
    }


def aggregate_runs(run_tables):
    base_t = run_tables[0]["t"]
    base_true = run_tables[0]["m_true"]
    for table in run_tables[1:]:
        if not np.allclose(table["t"], base_t):
            raise ValueError("Input files do not share the same time grid.")
        if not np.allclose(table["m_true"], base_true):
            raise ValueError("Input files do not share the same exact mean path.")

    m_hat_stack = np.stack([table["m_hat"] for table in run_tables], axis=0)
    reserve_var_stack = np.stack([table["reserve_var"] for table in run_tables], axis=0)
    if m_hat_stack.shape[0] > 1:
        m_hat_std = m_hat_stack.std(axis=0, ddof=1)
        reserve_var_std = reserve_var_stack.std(axis=0, ddof=1)
    else:
        m_hat_std = np.zeros_like(m_hat_stack[0])
        reserve_var_std = np.zeros_like(reserve_var_stack[0])

    return {
        "t": base_t,
        "m_true": base_true,
        "m_hat_mean": m_hat_stack.mean(axis=0),
        "m_hat_std": m_hat_std,
        "reserve_var_mean": reserve_var_stack.mean(axis=0),
        "reserve_var_std": reserve_var_std,
        "n_runs": len(run_tables),
        "runs": [table["path"] for table in run_tables],
    }


def plot_aggregated_moments(aggregated, output_pdf):
    t_grid = aggregated["t"]
    m_mean = aggregated["m_hat_mean"]
    m_std = aggregated["m_hat_std"]
    m_true = aggregated["m_true"]

    fig, ax = plt.subplots(1, 1, figsize=(6.0, 3.6))
    ax.plot(t_grid, m_mean, color="C0", label=r"$\mathrm{mean}(\hat m_t)$")
    ax.fill_between(
        t_grid,
        m_mean - 2.0 * m_std,
        m_mean + 2.0 * m_std,
        color="C0",
        alpha=0.2,
        label=r"$\pm 2\mathrm{SD}$",
    )
    ax.plot(t_grid, m_true, color="C1", linestyle="--", label=r"$m_t^*$")
    ax.legend()
    ax.grid(True, alpha=0.3)

    output_pdf.parent.mkdir(parents=True, exist_ok=True)
    plt.tight_layout()
    plt.savefig(output_pdf)
    plt.close(fig)


def write_aggregated_csv(aggregated, output_csv):
    fieldnames = [
        "t",
        "m_hat_mean",
        "m_hat_std",
        "m_true",
        "E[(Z_t-m_hat)^2]_mean",
        "E[(Z_t-m_hat)^2]_std",
    ]
    output_csv.parent.mkdir(parents=True, exist_ok=True)
    with output_csv.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for idx, t_val in enumerate(aggregated["t"]):
            writer.writerow({
                "t": f"{t_val:.12g}",
                "m_hat_mean": f"{aggregated['m_hat_mean'][idx]:.12g}",
                "m_hat_std": f"{aggregated['m_hat_std'][idx]:.12g}",
                "m_true": f"{aggregated['m_true'][idx]:.12g}",
                "E[(Z_t-m_hat)^2]_mean": f"{aggregated['reserve_var_mean'][idx]:.12g}",
                "E[(Z_t-m_hat)^2]_std": f"{aggregated['reserve_var_std'][idx]:.12g}",
            })


def main():
    args = parse_args()
    input_files = discover_input_files(args.base_prefix)
    run_tables = [read_reserve_csv(path) for path in input_files]
    aggregated = aggregate_runs(run_tables)

    output_prefix = args.output_prefix
    if output_prefix is None:
        output_prefix = f"{args.base_prefix}reserve_moments_meanstd"
    output_prefix = Path(output_prefix)

    output_pdf = output_prefix.with_suffix(".pdf")
    output_csv = output_prefix.with_suffix(".csv")
    plot_aggregated_moments(aggregated, output_pdf)
    write_aggregated_csv(aggregated, output_csv)

    max_abs_mean_error = float(
        np.max(np.abs(aggregated["m_hat_mean"] - aggregated["m_true"]))
    )
    max_two_sd = float(np.max(2.0 * aggregated["m_hat_std"]))

    print(f"Aggregated {aggregated['n_runs']} runs:")
    for path in aggregated["runs"]:
        print(f"  {path}")
    print(f"Saved figure: {output_pdf}")
    print(f"Saved data:   {output_csv}")
    print(f"max_abs_mean_error={max_abs_mean_error:.12g}")
    print(f"max_two_sd={max_two_sd:.12g}")


if __name__ == "__main__":
    main()

==> 20251119-MFG-arxiv/m756_sr/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> 20251119-MFG-arxiv/m756_sr/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> 20251119-MFG-arxiv/m756_sr/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m756_sr/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> 20251119-MFG-arxiv/m756_sr/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> 20251119-MFG-arxiv/m756_sr/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1024

    # lr0_func = large_lrfunc
    lr0_func = default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 5
    layer_norm = False

    samp_meth = 'transition_bvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 64 * 100
    num_xpath_func = lambda _d: 64 * 10
    dimx_list = [10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'MFG_LQ4',
        # 'MFG_LQ_SingleX0',
        # 'MFG_LQ2_SingleX0',
        # 'MFG_LQ3_SingleX0',
        # 'MFG_LQ4_SingleX0',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        'HJB1a',
        'HJB1b',
        'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m756_sr/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> 20251119-MFG-arxiv/m756_sr/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def portfolio_tz1z2(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x == 3, "dim_x must be 3 for portfolio_tz1z2"
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    t = torch.full((num_points,), t)
    z1 = s_coord
    z2 = 1. + 0.2 * s_coord
    return s_coord, torch.stack([t, z1, z2], dim=-1)


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x

    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x

    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
        x: torch.Tensor,
        v_boundary: callable,
        samp_xte_intft: callable,
        use_dist: bool,
        nsamp_mc: int = 10**6,
        combine_type_of_vte_ift: str = 'plus',  # or 'multiply'
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            if combine_type_of_vte_ift == 'plus':
                mean_vte = v_boundary(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
            elif combine_type_of_vte_ift == 'multiply':
                vte_ift = v_boundary(xte_chunk) * torch.exp(ift_chunk)
                new_mean = vte_ift.mean(0)
            else:
                raise ValueError(
                    f"Invalid combine_type_of_vte_ift: {combine_type_of_vte_ift}"
                )
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


==> m748_lq1to4_d2to1e4/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> m748_lq1to4_d2to1e4/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


==> m748_lq1to4_d2to1e4/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> m748_lq1to4_d2to1e4/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> m748_lq1to4_d2to1e4/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(0., x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> m748_lq1to4_d2to1e4/ex_mfg.py <==
import numpy as np
import torch

import sampling
import utils
from ex_meta import SOCPwithVtrue
from mfg_lqr_exact import MFGValueFunction


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


class MFG_Eco(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()
        
        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


==> m748_lq1to4_d2to1e4/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> m748_lq1to4_d2to1e4/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> m748_lq1to4_d2to1e4/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> m748_lq1to4_d2to1e4/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> m748_lq1to4_d2to1e4/mfg_sr_exact.py <==
from typing import Optional

import numpy as np
from scipy.integrate import solve_ivp
from scipy.interpolate import interp1d


class MFGValueFunction(object):
    r"""
    Interbank systemic-risk mean-field game reference solver.

    State dynamics:
        dZ_t = (c1 (m_bar - Z_t) + u_t) dt + c2 dB_t

    Cost functional:
        J(u) = E[\int_0^T (0.5 u_t^2 - c3 u_t (m_bar - Z_t)
               + 0.5 c4 (m_bar - Z_t)^2) dt
               + 0.5 c5 (m_bar - Z_T)^2]

    Value function ansatz:
        v(t, z) = 0.5 eta(t) (z - m_bar)^2 + gamma(t)

    Optimal control:
        u*(t, z) = (c3 + eta(t)) (m_bar - z)

    In the no-common-noise setting considered in manuscript.tex, the population
    mean reserve is conserved along the equilibrium and equals the initial mean
    m0. The coefficient functions satisfy

        eta'(t) = 2(c1 + c3) eta(t) + eta(t)^2 - (c4 - c3^2),   eta(T) = c5
        gamma'(t) = -0.5 c2^2 eta(t),                           gamma(T) = 0

    and are solved numerically backward from t = T.
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: Optional[float] = None,
        dim: int = 1,
        c1: float = 1.0,
        c2: Optional[float] = None,
        c3: float = 1.0,
        c4: float = 2.0,
        c5: float = 1.0,
        m0: Optional[float] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = "RK45",
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        if dim != 1:
            raise ValueError("The systemic-risk reference solution is scalar-valued, so dim must be 1.")

        if c2 is None:
            c2 = 0.5 if sigma is None else sigma
        elif sigma is not None and not np.isclose(c2, sigma):
            raise ValueError("Received inconsistent values for sigma and c2.")

        self.te = te
        self.dim = dim
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.sigma = c2
        self.m0 = 0.0 if m0 is None else float(np.asarray(m0).reshape(-1)[0])
        self.method = method
        self.rtol = rtol
        self.atol = atol

        if t_grid is None:
            self.t_grid = np.linspace(0.0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid, dtype=float)

        self._compute_eta_and_gamma()
        self._build_interpolants()

    def _compute_eta_and_gamma(self):
        def eta_rhs(_t, eta):
            return 2.0 * (self.c1 + self.c3) * eta + eta**2 - (self.c4 - self.c3**2)

        t_rev = self.t_grid[::-1]
        sol_eta = solve_ivp(
            eta_rhs,
            [self.te, 0.0],
            [self.c5],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_eta.success:
            raise RuntimeError(f"Eta integration failed: {sol_eta.message}")

        self.eta_vals = sol_eta.y[0][::-1]

        eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )

        def gamma_rhs(t, gamma):
            eta_t = float(eta_interp(t))
            return -0.5 * self.c2**2 * eta_t

        sol_gamma = solve_ivp(
            gamma_rhs,
            [self.te, 0.0],
            [0.0],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_gamma.success:
            raise RuntimeError(f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]
        self.m_vals = np.full_like(self.t_grid, self.m0, dtype=float)

    def _build_interpolants(self):
        self.eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.gamma_interp = interp1d(
            self.t_grid,
            self.gamma_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.m_interp = interp1d(
            self.t_grid,
            self.m_vals,
            kind="linear",
            fill_value="extrapolate",
        )

    def _prepare_inputs(self, t, x):
        t_arr = np.asarray(t, dtype=float)
        x_arr = np.asarray(x, dtype=float)

        if t_arr.ndim == 0:
            t_arr = t_arr.reshape(1)
        if x_arr.ndim == 0:
            x_arr = x_arr.reshape(1)

        if t_arr.ndim > 1:
            if t_arr.shape[-1] != 1:
                raise ValueError("t must be a scalar, a one-dimensional array, or an array with last dimension 1.")
            t_arr = np.squeeze(t_arr, axis=-1)

        if x_arr.ndim > 1:
            if x_arr.shape[-1] != 1:
                raise ValueError("x must be scalar-valued, so its last dimension must be 1.")
            x_arr = np.squeeze(x_arr, axis=-1)

        t_arr, x_arr = np.broadcast_arrays(t_arr, x_arr)
        return t_arr, x_arr

    def mean_reserve(self, t):
        t_arr = np.asarray(t, dtype=float)
        return self.m_interp(t_arr)

    def optimal_control(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        m_t = self.m_interp(t_arr)
        u_vals = (self.c3 + eta_t) * (m_t - x_arr)
        return u_vals[..., None]

    def u_star(self, t, x):
        return self.optimal_control(t, x)

    def control(self, t, x):
        return self.optimal_control(t, x)

    def __call__(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        gamma_t = self.gamma_interp(t_arr)
        m_t = self.m_interp(t_arr)
        v_vals = 0.5 * eta_t * (x_arr - m_t)**2 + gamma_t
        return v_vals[..., None]


==> m748_lq1to4_d2to1e4/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> m748_lq1to4_d2to1e4/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> m748_lq1to4_d2to1e4/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> m748_lq1to4_d2to1e4/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> m748_lq1to4_d2to1e4/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> m748_lq1to4_d2to1e4/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> m748_lq1to4_d2to1e4/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1200

    lr0_func = large_lrfunc
    # lr0_func = small_lrfunc
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 5
    layer_norm = True

    samp_meth = 'transition_tvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 1024 * 100
    num_xpath_func = lambda _d: 10240
    dimx_list = [2, 1001, 10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        'MFG_LQ',
        'MFG_LQ2',
        'MFG_LQ3',
        'MFG_LQ4',
        'MFG_LQ_SingleX0',
        'MFG_LQ2_SingleX0',
        'MFG_LQ3_SingleX0',
        'MFG_LQ4_SingleX0',
        # 'MFG_LQ5',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> m748_lq1to4_d2to1e4/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> m748_lq1to4_d2to1e4/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    x: torch.Tensor,
    v_boundary: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            mean_vte = v_boundary(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


==> m749_lq1_d1e4_rpt1/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> m749_lq1_d1e4_rpt1/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300
    
    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


==> m749_lq1_d1e4_rpt1/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> m749_lq1_d1e4_rpt1/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> m749_lq1_d1e4_rpt1/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(0., x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> m749_lq1_d1e4_rpt1/ex_mfg.py <==
import numpy as np
import torch

import sampling
import utils
from ex_meta import SOCPwithVtrue
from mfg_lqr_exact import MFGValueFunction


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp'

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        xt = x0[self.domain_mask(x0)]
        x_domain = xt.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = xt.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        num_dt = int((self.te - self.t0) / self.dt)
        for i in range(num_dt):

            if xt.shape[0] == 0:
                break

            if u_func is None:
                x_next = self.pilot_transition(xt)
            else:
                ut = u_func(xt)
                x_next = self._transition_pathwise(xt, ut, self.mt[i])

            bmask = self.domain_mask(x_next)
            xt = x_next[bmask]
            if xt.shape[0] > 0:
                new_time_idx = torch.arange(x_domain.shape[0],
                                            x_domain.shape[0] + xt.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, xt], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)

        # time_index is a list of 1D tensors, where time_index[i]
        # contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


==> m749_lq1_d1e4_rpt1/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> m749_lq1_d1e4_rpt1/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> m749_lq1_d1e4_rpt1/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> m749_lq1_d1e4_rpt1/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> m749_lq1_d1e4_rpt1/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> m749_lq1_d1e4_rpt1/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> m749_lq1_d1e4_rpt1/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> m749_lq1_d1e4_rpt1/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> m749_lq1_d1e4_rpt1/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> m749_lq1_d1e4_rpt1/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> m749_lq1_d1e4_rpt1/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1200

    lr0_func = large_lrfunc
    # lr0_func = small_lrfunc
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 1
    layer_norm = True

    samp_meth = 'transition_tvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 1024 * 100
    num_xpath_func = lambda _d: 10240
    dimx_list = [10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        'MFG_LQ',
        'MFG_LQ2',
        'MFG_LQ3',
        'MFG_LQ4',
        'MFG_LQ_SingleX0',
        'MFG_LQ2_SingleX0',
        'MFG_LQ3_SingleX0',
        'MFG_LQ4_SingleX0',
        # 'MFG_LQ5',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> m749_lq1_d1e4_rpt1/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> m749_lq1_d1e4_rpt1/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):  
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x
    
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
    x: torch.Tensor,
    v_boundary: callable,
    samp_xte_intft: callable,
    use_dist: bool,
    nsamp_mc: int = 10**6,
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            mean_vte = v_boundary(xte_chunk).mean(0)
            mean_ift = ift_chunk.mean(0)
            new_mean = mean_vte + mean_ift
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts


==> m756_sr/ex_burgers.py <==
import numpy as np
import torch
import torch.distributed as dist
from scipy.integrate import cumulative_trapezoid

import utils
from ex_meta import SOCP, PDEwithVtrue
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def solve_burgers_periodic(t, x, perd, v0_func, num_grid=2048):
    """
    Solve inviscid Burgers equation with periodic boundary conditions using the Hopf-Lax formula.
    Automatically handles shocks.

    Args:
        t: time tensor, shape [..., 1]
        x: spatial tensor, shape [..., 1]
        perd: period length (float)
        v0_func: initial condition v0(x), input/output are torch tensors
        num_grid: grid points for minimization (higher is more accurate)

    Returns:
        u: solution tensor, shape [..., 1]
    """
    device = x.device
    dtype = x.dtype
    perd_t = torch.as_tensor(perd, device=device, dtype=dtype)
    eps = torch.finfo(dtype).eps * 100

    # 1. Precompute initial potential
    dx = perd_t / num_grid
    xi = torch.arange(num_grid, device=device, dtype=dtype) * dx  # (N,)
    v0_vals = v0_func(xi.unsqueeze(-1)).squeeze(-1)  # (N,)

    phi = torch.cumsum(v0_vals, dim=0) * dx
    phi = torch.cat([phi.new_zeros(1), phi[:-1]], dim=0)

    mean_v = v0_vals.mean()
    phi_total = mean_v * perd_t

    # 2. Broadcasting
    t_bc = t
    x_bc = x
    xi_bc = xi.unsqueeze(0)
    phi_bc = phi.unsqueeze(0)

    # 3. Periodic unfolding
    k_float = (x_bc - xi_bc - mean_v * t_bc) / perd_t
    k_approx = torch.round(k_float)
    y_candidates = xi_bc + k_approx * perd_t

    # 4. Action
    kinetic_term = (x_bc - y_candidates)**2 / (2 * t_bc + eps)
    potential_term = phi_bc + k_approx * phi_total
    action = potential_term + kinetic_term

    # 5. Minimize action
    min_idx = torch.argmin(action, dim=-1, keepdim=True)
    y_star = torch.take_along_dim(y_candidates, min_idx, dim=-1)

    # 6. Solution
    u = (x_bc - y_star) / (t_bc + eps)
    u_final = torch.where(t_bc < 1e-9, v0_func(torch.remainder(x_bc, perd_t)),
                          u)

    return u_final


class Burgers(PDEwithVtrue):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    viscosity_xdomain = 0.
    period = 2.0

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "Burgers equation is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z - v * self.dt

        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _u):
        return leftside

    def domain_mask(self, x):
        t = x[..., 0]
        eps = 10 * torch.finfo(t.dtype).eps
        time_mask = ((t >= self.t0) & (t < self.te - eps))
        return time_mask

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        t = x[..., [0]]
        t_proj = torch.clamp(t, min=self.t0, max=self.te)
        x_proj = torch.cat((t_proj, x[..., 1:]), dim=-1)
        return x_proj

    def v_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def v(self, x):
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        v_val = solve_burgers_periodic(self.te - t,
                                       z,
                                       self.period,
                                       v0_func=self.v_term)
        return v_val


class BurgersVisXdomain(Burgers):
    viscosity_xdomain = 1.


class HJforBurgers(SOCP):

    x0pil_range = 1.
    x0_for_train = {'diag': utils.t_diag_curve}

    t0 = 0.
    te = 1.
    num_viscosity = 0.
    period = 2.0

    num_testpoint = 1000

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "HJforBurgers is defined for dim_x = 2: time + 1D spatial domain"
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        z_next = z + u * self.dt

        if self.num_viscosity > 0:
            noise = torch.normal(0., (self.num_viscosity * self.dt)**0.5,
                                 size=z.shape,
                                 device=x.device)
            z_next = z_next + noise
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * (u**2).sum(-1, keepdim=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_term(self, z):
        cos_val = torch.cos(2.0 * torch.pi / self.period * z)
        return cos_val.mean(-1, keepdim=True) / (2.0 * torch.pi / self.period)

    def phi_term(self, z):
        return -torch.sin(2.0 * torch.pi / self.period * z)

    def v_boundary(self, x_boundary):
        z = x_boundary[..., 1:]
        return self.v_term(z)

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def phi(self, x):
        # reference solution for inviscid Burgers equation with periodic BC, obtained via Hopf-Lax formula
        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        t = x[..., [0]]
        z = x[..., [1]]
        phi_val = solve_burgers_periodic(self.te - t,
                                         z,
                                         self.period,
                                         v0_func=self.phi_term)
        return phi_val

    def v(self, x):
        # compute v via numerical differentiation of phi
        # x = (t, z) should be on a uniform grid in z for accurate numerical differentiation, and t should be the same for all points

        assert x.shape[
            -1] == 2, "Class Burgers only supports 1-D spatial domain."
        assert x.shape[
            0] >= 3, "At least 3 points are needed to compute numerical differentiation for v."
        assert (x[1:, 1] - x[:-1, 1]).std(
            dim=0
        ) < 1e-6, "z should be on a uniform grid for accurate numerical differentiation."
        assert (x[1:, 1]
                > x[:-1, 1]).all(), "z should be sorted in ascending order."
        assert x[:, 0].std(
            dim=0
        ) < 1e-6, "t should be the same for all points when computing v via numerical differentiation."

        z = x[..., 1].cpu().numpy()
        dz = (z[1:] - z[:-1]).mean().item()

        phi_np = self.phi(x).cpu().numpy().squeeze(-1)
        phi_right = phi_np[z > 0]
        phi_left = phi_np[z < 0]
        v_np = np.zeros_like(z)
        v_right = cumulative_trapezoid(phi_right, dx=dz, initial=0., axis=0)
        v_left = cumulative_trapezoid(phi_left[::-1],
                                      dx=-dz,
                                      initial=0.,
                                      axis=0)[::-1]
        v_np[z > 0] = v_right
        v_np[z < 0] = v_left
        v_np = v_np + dz * (phi_right[0] + phi_left[-1])
        return torch.from_numpy(v_np).unsqueeze(-1).to(x.device)

    def make_jacobian(self, func):
        # Jacobian of v_approx w.r.t. x
        def jac_func(x):
            x = x.clone().detach().requires_grad_(True)
            v = func(x)
            v_x = torch.autograd.grad(v.sum(), x, create_graph=True)[0]
            return v_x

        return jac_func

    def produce_logfunc(self, _v_approx, u_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        phi_ontest = self.phi(x_test)
        mean_phi = phi_ontest.mean()
        std_phi = phi_ontest.std()
        abs_phi = torch.abs(phi_ontest)
        phi_ontest_l1 = abs_phi.mean()
        phi_ontest_l2 = abs_phi.pow(2).mean().sqrt()
        phi_ontest_linf = abs_phi.max()

        def log_func(_it: int):
            u_x = u_approx(x_test)
            err = -u_x - phi_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / phi_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / phi_ontest_l2
            log = {
                'phi_mean': mean_phi.item(),
                'phi_std': std_phi.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            linf_err = abs_err.max() / phi_ontest_linf
            log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, u_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.phi, x_path, sav_prefix + 'phi_')
        plot_landscape(
            lambda x: -u_approx(x),
            x_path,
            sav_prefix + 'uapprox_',
        )
        err_func = lambda x: torch.abs(-u_approx(x) - self.phi(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, u_approx, sav_prefix):

        res_on_curve(lambda x: -u_approx(x),
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_u_',
                     type_vappr='scatter',
                     type_vtrue='plot')
        res_on_curve(lambda x: self.make_jacobian(v_approx)(x)[..., 1:],
                     self.phi,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_vx_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        res_on_curve(lambda x: v_approx(x),
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_v_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, lambda x: -u_approx(x), sav_prefix)


==> m756_sr/ex_hjb.py <==
from decimal import Decimal, getcontext

import torch
import torch.distributed as dist

from sav_res_via_exmeta import res_on_curve
import utils
from ex_meta import LinearPDE, LinearTVPwithConstantCoeff, SOCPwithVtrue
from utils import isin_ddp, project_onto_t0te, split_number, time_mask


def sqrt2_groups(n: int, k: int):
    """
    Computes the square root of 2 with sufficient arbitrary precision (using Python's `decimal` module),
    slices the first n*k fractional digits into n consecutive, non-overlapping groups of length k,
    and converts each group into a floating-point number of the form 0.<group>.
    The result is returned as a list of floats.

    This function is used to generate a sequence of random-like floats in the interval (0, 1),
    ensuring reproducibility across different runs and platforms.

    Parameters
    ----------
    n : int
        Number of groups to extract.
    k : int
        Number of digits per group.
    """

    assert n > 0 and k > 0, "n and k must be positive integers."
    precision = 2 + n * k + 10
    getcontext().prec = precision

    sqrt2 = Decimal(2).sqrt()
    s = str(sqrt2)
    _, decimal_part = s.split('.')
    decimal_digits = decimal_part[:n * k]

    groups = []
    for i in range(n):
        start = i * k
        segment = decimal_digits[start:start + k]
        float_val = float('0.' + segment)
        groups.append(float_val)
    return groups


class HJB0(SOCPwithVtrue):
    # The HJB version (with inf H) of
    # \partial_t u(x, t) + 1/2 \Delta u(x, t) - |\nabla_x u(x,t)|^2 = 0
    compute_cost_gap = None

    x0_for_train = {'diag': utils.t_diag_curve}

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_b = 0.
    coeff_sgm = 1
    c_val = 2**0.5
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.c_val * self.coeff_sgm * u
        if self.coeff_b != 0:
            mu = mu + self.coeff_b

        t_next = t + self.dt
        z_next = z + mu * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + torch.full_like(
            z, self.coeff_b) * self.dt + self.coeff_sgm * dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        return 0.5 + 0.5 * (z**2).sum(-1, keepdim=True)

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # x: [time step, batch, x], or [batch, x]
        # the shape of t should admit the validity of t + x
        assert x.ndim >= 2

        class LinPDE(LinearTVPwithConstantCoeff):
            nsamp_mc = self.nsamp_mc

            mu_const = self.coeff_b
            sgm_const = self.coeff_sgm
            t0 = self.t0
            te = self.te

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB0_Logarithm(HJB0):
    compute_cost_gap = None
    x0_for_train = {'t0Norm': utils.t0_normx}
    x0_for_test = {'UN': utils.unift_normx}

    nsamp_mc = 10**5
    num_testpoint = 20000

    coeff_b = 0.
    coeff_sgm = 2**0.5
    c_val = 1.

    def produce_logfunc(self, v_approx, u_approx):

        curve_funcs = self.x0_for_test.values()
        num_points = split_number(self.num_testpoint, len(curve_funcs))
        xlist = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x_test = torch.cat(xlist, dim=0)

        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        vture_mean = vtrue_ontest.mean().item()
        vtrue_std = vtrue_ontest.std().item()
        vtrue_ontest_l1 = torch.abs(vtrue_ontest).mean()
        vtrue_ontest_l2 = torch.sqrt((vtrue_ontest**2).mean())
        vtrue_ontest_linf = torch.abs(vtrue_ontest).max()

        def log_func(_it: int):
            with torch.no_grad():
                err = v_approx(x_test) - vtrue_ontest
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
                l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'mean_vtrue_ontest': vture_mean,
                'std_vtrue_ontest': vtrue_std,
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item()
            }

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class HJB0_Rosenbrock(HJB0_Logarithm):
    # A variant of HJB0 with Rosenbrock terminal condition

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        c_coeff = sqrt2_groups(self.dim_z * 2, 3)
        self.c1_coeff = torch.tensor(c_coeff[:self.dim_z]) + 0.5
        self.c2_coeff = torch.tensor(c_coeff[self.dim_z:]) + 0.5

    def g(self, z):
        z0 = z[..., :-1]
        z1 = z[..., 1:]
        delta_zz = (self.c1_coeff[1:] * (z1 - z0).pow(2))
        z3 = delta_zz + self.c2_coeff[:-1] * z1.pow(2)
        return 0.5 + 0.5 * z3.sum(-1, keepdim=True)


class HJB0_Logarithm_Diag(HJB0_Logarithm):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB0_Rosenbrock_Diag(HJB0_Rosenbrock):
    x0_for_train = {'diag': utils.t_diag_curve}
    x0_for_test = x0_for_train
    nsamp_mc = 10**5
    num_testpoint = 300

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class HJB1a(SOCPwithVtrue):
    compute_cost_gap = None

    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }
    x0pil_range = 1.0

    nsamp_mc = 10**6
    num_testpoint = 300

    coeff_sgm = 0.5
    c_val = 2
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def b(self, t, z):
        i = torch.arange(self.dim_z, device=z.device)
        return torch.sin(t + i + torch.roll(z, -1, dims=-1))

    def sgm_sys(self, _t, _z, _u, dw):
        return self.coeff_sgm * dw

    def mu_sys(self, t, z, u):
        btz = self.b(t, z)
        sgm_k = self.sgm_sys(t, z, None, u)
        return btz + self.c_val * sgm_k

    def mu_pil(self, t, z):
        return self.b(t, z)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        mu = self.mu_sys(t, z, u)
        sgm_dw = self.sgm_sys(t, z, u, dw)

        t_next = t + self.dt
        z_next = z + mu * self.dt + sgm_dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dw)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def g(self, z):
        g1 = 1 + (z**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * z).mean(-1, keepdim=True)
        return g1 + g2

    def v_boundary(self, x):
        return torch.log(self.g(x[..., 1:]))

    def add_force_term(self, leftside, _x, u):
        return leftside + 0.5 * u.pow(2).sum(-1, keepdims=True)

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, x, _u):
                t = x[..., [0]]
                z = x[..., 1:]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z.shape,
                                  device=x.device)
                t_next = t + self.dt
                z_next = z + self.b(t, z) * self.dt + self.sgm_sys(
                    t, z, None, dw)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, x):
                return self.g(x[..., 1:])**(-self.c_val**2)

            def domain_mask(lpde_self, x):
                return time_mask(x, self.t0, self.te)

            def project_onto_boundary(lpde_self, x):
                return project_onto_t0te(x, self.t0, self.te)

            def add_force_term(self, leftside, _x, _u):
                return leftside

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)

        lin_pde = LinPDE(self.dim_x)
        v_inner = lin_pde.v(x)
        v_val = -self.c_val**(-2) * torch.log(v_inner)
        return v_val


class HJB1aShiftGz(HJB1a):

    def g(self, z):
        shift = 0.5
        g1 = 1 + ((z - shift)**2).mean(-1, keepdim=True)
        g2 = 0.5 * torch.sin(10 * (z - shift)).mean(-1, keepdim=True)
        return g1 + g2


class HJB1b(HJB1a):
    coeff_sgm = 0.025


class HJB2(HJB1a):
    x0_for_train = {
        'diag': utils.t_diag_curve,
        'manifold': utils.t_manifold_curve
    }

    def b(self, _t, z):
        return torch.sin(torch.roll(z, -1, dims=-1))

    def sgm_sys(self, t, z, _k, dw):
        distance = (t - 0.5)**2 + z.pow(2).mean(-1, keepdim=True)
        return self.coeff_sgm * torch.tanh(distance) * dw


class HJB1aNarrowX0(HJB1a):
    x0pil_range = (0, 1)


class HJB1bNarrowX0(HJB1b):
    x0pil_range = (0, 1)


class HJB2NarrowX0(HJB2):
    x0pil_range = (0, 1)


class Portfolio(SOCPwithVtrue):
    # A portfolio optimization problem from
    # @article {Zarip2001solution,
    #     AUTHOR = {Zariphopoulou, Thaleia},
    #     TITLE = {A solution approach to valuation with unhedgeable risks},
    # JOURNAL = {Finance Stoch.},
    # FJOURNAL = {Finance and Stochastics},
    #     VOLUME = {5},
    #     YEAR = {2001},
    #     NUMBER = {1},
    #     PAGES = {61--82},
    #     ISSN = {0949-2984,1432-1122},
    # MRCLASS = {91B28 (49L20 60G40 93E20)},
    # MRNUMBER = {1807876},
    # MRREVIEWER = {Angelos\ Dassios},
    #     DOI = {10.1007/PL00000040},
    # }

    compute_cost_gap = None

    x0_for_train = {'portfolio': utils.portfolio_tz1z2}

    nsamp_mc = 10**6
    num_testpoint = 300
    x0pil_range = 1

    t0 = 0.0
    te = 1.0
    interest_rate = 0.02
    gamma_crra = -1
    corelation = -0.4
    z2_terminal_eps = 1e-2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 3, "class Portfolio is defined for 3-dimensional state space (t, z1, z2)."
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        self.dim_u = 1

    @property
    def has_time_variable(self):
        return True

    def musgm_1_2(self, t, z1):
        tanh_z1 = torch.tanh(z1)
        mu1 = -z1
        mu2 = self.interest_rate + 0.04 + 0.05 * tanh_z1
        sgm1 = 0.15
        sgm2 = 0.18 - 0.04 * tanh_z1
        return mu1, mu2, sgm1, sgm2

    def h_func(self, z1):
        return torch.ones_like(z1)

    def transition(self, x, u):
        t = x[..., [0]]
        z1 = x[..., [1]]
        z2 = x[..., [2]]
        dw = torch.normal(
            0.,
            self.dt**0.5,
            size=x[..., [1, 2]].shape,
            device=x.device,
        )
        dw1 = dw[..., [0]]
        dw2 = dw[..., [1]]

        mu1, mu2, sgm1, sgm2 = self.musgm_1_2(t, z1)

        sgmdw_1 = self.corelation * sgm1 * dw1 + (
            1 - self.corelation**2)**0.5 * sgm1 * dw2
        sgmdw_2 = sgm2 * u * dw1

        t_next = t + self.dt
        z1_next = z1 + mu1 * self.dt + sgmdw_1
        z2_next = z2 + (self.interest_rate * z2 +
                        (mu2 - self.interest_rate) * u) * self.dt + sgmdw_2
        x_next = torch.cat((t_next, z1_next, z2_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, torch.full_like(x[..., [0]], 0.5))

    def domain_mask(self, x):
        is_z2_positive = (x[..., [2]] >= self.z2_terminal_eps)
        return time_mask(x, self.t0, self.te) * is_z2_positive

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        x_proj = project_onto_t0te(x, self.t0, self.te)
        # z2 should be non-negative at the terminal time
        # avoid z2 being too close to zero at the terminal time, which would cause numerical issues in the terminal utility
        x_proj[..., [2]] = torch.clamp(x_proj[..., [2]],
                                       min=self.z2_terminal_eps)
        return x_proj

    def _terminal_utility_factor(self, z2: torch.Tensor) -> torch.Tensor:
        raw = -z2**self.gamma_crra / self.gamma_crra
        eps = torch.as_tensor(self.z2_terminal_eps,
                              dtype=z2.dtype,
                              device=z2.device)
        linear_tail = eps - z2 - eps**self.gamma_crra / self.gamma_crra
        return torch.where(z2 < eps, linear_tail, raw)

    def v_boundary(self, x):
        z1 = x[..., [1]]
        z2 = x[..., [2]]
        return self._terminal_utility_factor(z2) * self.h_func(z1)

    def add_force_term(self, leftside, _x, u):
        return leftside

    def v(self, x: torch.Tensor) -> torch.Tensor:
        assert x.ndim >= 2

        class LinPDE(LinearPDE):
            nsamp_mc = self.nsamp_mc
            combine_type_of_vte_ift = 'multiply'

            @property
            def has_time_variable(lpde_self):
                return self.has_time_variable

            def pilot_transition(lpde_self, x):
                return lpde_self.transition(x, None)

            def transition(lpde_self, tz1, _u):
                t = tz1[..., [0]]
                z1 = tz1[..., [1]]
                dw = torch.normal(0.,
                                  self.dt**0.5,
                                  size=z1.shape,
                                  device=tz1.device)
                t_next = t + self.dt
                mu1, mu2, sgm1, sgm2 = self.musgm_1_2(t, z1)

                b = mu1 + self.corelation * (self.gamma_crra *
                                             (mu2 - self.interest_rate) * sgm1
                                             ) / (1 - self.gamma_crra) / sgm2
                z_next = z1 + b * self.dt + (sgm1 * dw).sum(-1, keepdim=True)
                x_next = torch.cat((t_next, z_next), dim=-1)
                return x_next

            def v_boundary(lpde_self, tz1):
                return self.h_func(tz1[..., [1]])

            def domain_mask(lpde_self, tz1):
                return time_mask(tz1, self.t0, self.te)

            def project_onto_boundary(lpde_self, tz1):
                return project_onto_t0te(tz1, self.t0, self.te)

            def add_force_term(lpde_self, leftside, tz1, _u):
                t = tz1[..., [0]]
                z1 = tz1[..., [1]]
                _, mu2, _, sgm2 = self.musgm_1_2(t, z1)
                c1 = self.gamma_crra * (1 - self.gamma_crra +
                                        self.corelation**2 * self.gamma_crra
                                        ) / (1 - self.gamma_crra)
                c2 = (self.interest_rate + (mu2 - self.interest_rate)**2 /
                      (2 * sgm2**2 * (1 - self.gamma_crra)))
                return leftside + c1 * c2

            def x0_points(lpde_self, num_points):
                return self.x0_points(num_points)[..., [0, 1]]

        lin_pde = LinPDE(self.dim_x)
        tz1 = x[..., [0, 1]]
        z2 = x[..., [2]]
        phi = lin_pde.v(tz1)
        terminal_factor = self._terminal_utility_factor(z2)
        v_val = terminal_factor * phi**(
            (1 - self.gamma_crra) /
            (1 - self.gamma_crra + self.corelation**2 * self.gamma_crra))
        return v_val


==> m756_sr/ex_linearpde.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class Counter(PDEwithVtrue):

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def transition(self, x, _u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)

        t_next = t + self.dt
        z_next = z + dw
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def pilot_transition(self, x):
        return self.transition(x, None)

    def v_boundary(self, x):
        z = x[..., 1:]
        return 1. + torch.sin(self.te + z).mean(-1, keepdim=True)

    def add_force_term(self, leftside, x, _v):
        t = x[..., [0]]
        z = x[..., 1:]
        dt_u = torch.cos(t + z).mean(-1, keepdim=True)
        dxx_u = -torch.sin(t + z).mean(-1, keepdim=True)
        return leftside - dt_u - 0.5 * dxx_u

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        return 1. + torch.sin(t + z).mean(-1, keepdim=True)


==> m756_sr/ex_lqr.py <==
import torch
import utils
from ex_meta import SOCPwithVtrue


class LQR(SOCPwithVtrue):

    # The linear-quadratic regulator (LQR) example

    compute_cost_gap = 100

    x0_for_train = {'diag': utils.t_e1_curve}
    k = (5**0.5 - 1) / 2

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "LQR example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        assert self.samp_meth == 'transition_bvp', "LQR example only supports 'transition_bvp' sampling method"
        
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + u * self.dt + 2**0.5 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        c = (z**2).sum(-1, keepdims=True) + (u**2).sum(
            -1, keepdims=True) - 2 * self.k * self.dim_u
        return leftside + c * torch.exp(-t)

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.pow(2).sum(-1) < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        z_norm = z.norm(dim=-1, p=2, keepdim=True)
        z_proj = z / z_norm
        x_proj = torch.cat((x[..., [0]], z_proj), dim=-1)
        return x_proj

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        v_val = torch.exp(-t) * self.k * z.pow(2).sum(-1, keepdim=True)
        return v_val

    def v_boundary(self, x):
        t = x[..., [0]]
        return torch.exp(-t) * self.k


class LQRCube(LQR):
    x0_for_train = {'diag': utils.t_diag_curve}

    def domain_mask(self, x):
        z = x[..., 1:]
        return z.abs().max(-1)[0] < 1

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        z = x[..., 1:]
        x_proj = torch.cat((x[..., [0]], torch.sign(z)), dim=-1)
        return x_proj


==> m756_sr/ex_meta.py <==
# Define metaclass for PDEs and related functions
import abc
import warnings
from abc import abstractmethod

import torch
import torch.distributed as dist

import utils
from sampling import (exchange_xbatch_bvp, exchange_xbatch_pilsys,
                      exchange_xbatch_tvp)
from sav_res_via_exmeta import plot_landscape, res_on_curve
from utils import (isin_ddp, mc_for_v, project_onto_t0te, split_number,
                   time_mask)


class BVP(metaclass=abc.ABCMeta):
    # Boundary value problem (BVP) class

    max_step_genpoints = 500

    def __init__(
        self,
        dim_x,
        dt=1 / 32,
        batch_size=1024,
        num_xpath_retain=1024,
        samp_meth='transition_bvp',
    ) -> None:
        self.dim_x = dim_x
        self.batch_size = batch_size
        self.dt = dt
        # num_xpath_retain refers to the number of paths to retain.
        self.num_xpath_retain = num_xpath_retain
        self.samp_meth = samp_meth
        self.net_dict = {}

    def set_networks(self, net_dict):
        self.net_dict = net_dict

    @property
    @abstractmethod
    def has_time_variable(self):
        # Whether the state variable includes time as a component.
        # If True, the first component of x is time.
        # This property affects the initialization of neural networks.
        pass

    @abstractmethod
    def pilot_transition(self, _x):
        pass

    @abstractmethod
    def transition(self, _x, _u):
        pass

    @abstractmethod
    def domain_mask(self, _x):
        pass

    @abstractmethod
    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        pass

    @abstractmethod
    def add_force_term(self, _leftside, _x, _v):
        pass

    @abstractmethod
    def v_boundary(self, _x_boundary):
        pass

    @abstractmethod
    def x0_points(self, num_points):
        pass

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        # Generate points by simulating the Markov chain until absorption on the boundary
        # x0: [batch dim, dim of x]

        x_active = x0[self.domain_mask(x0)]
        x_domain = x_active.clone()
        time_index = [torch.arange(x_domain.shape[0])]
        x_outside = torch.empty((0, self.dim_x), device=x0.device)

        path_num = x_active.shape[0]
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        for _ in range(self.max_step_genpoints):

            if x_active.shape[0] == 0:
                break
            if u_func is None:
                x_next = self.pilot_transition(x_active)
            else:
                u_t = u_func(x_active)
                x_next = self.transition(x_active, u_t)

            bmask = self.domain_mask(x_next)
            x_active = x_next[bmask]
            if x_active.shape[0] > 0:
                new_time_idx = torch.arange(
                    x_domain.shape[0], x_domain.shape[0] + x_active.shape[0])
                time_index.append(new_time_idx)

            x_domain = torch.cat([x_domain, x_active], dim=0)
            x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

        x_bondary = self.project_onto_boundary(x_outside)
        hit_rate = x_bondary.shape[0] / path_num

        if hit_rate < 0.8:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing max_steps."
            )

        # time_index is a list of 1D tensors, where time_index[i] contains the indices of x_domain that are at time step i*dt
        return time_index, x_domain, x_bondary

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            vnn = self.net_dict['vnn']
            x_batch = exchange_xbatch_pilsys(self, x_next, vnn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def produce_logfunc(self, _v_approx) -> callable:
        # return a logging function which will be called during training
        # the logging function should return a dict of log items
        pass

    def produce_results(self, _v_approx, _sav_prefix) -> None:
        pass


class SOCP(BVP):
    # This class defines stochastic optimal control problems (SOCPs),
    # providing cost computation during training.

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    x0pil_range = 1.0
    num_cost_path = 64

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def exchange_xbatch(self, x_next, bdmask):

        if self.samp_meth == 'transition_bvp':
            x_batch = exchange_xbatch_bvp(self, x_next, bdmask)
        elif self.samp_meth == 'transition_tvp':
            x_batch = exchange_xbatch_tvp(self, x_next)
        elif self.samp_meth == 'pilsys_paths':
            unn = self.net_dict['unn']
            x_batch = exchange_xbatch_pilsys(self, x_next, unn)
        else:
            raise ValueError(f"Unsupported sampling method: {self.samp_meth}")

        return x_batch

    def comput_cost(self, x0, u_func):

        num_path = x0.shape[0]
        _, x_domain, x_bondary = self.gen_points(x0, u_func)
        f_val = self.add_force_term(torch.zeros_like(x_domain[..., [0]]),
                                    x_domain, u_func(x_domain))

        run_cost = f_val.sum(0) * self.dt / num_path
        term_cost = self.v_boundary(x_bondary).mean(0)
        cost = run_cost + term_cost
        if isin_ddp():
            dist.all_reduce(cost)
            cost = cost / dist.get_world_size()
        return cost

    def produce_logfunc(self, _v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)

        def log_func(it: int):
            if self.compute_cost_gap is not None:
                log = {}
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                    log['cost'] = cost
                else:
                    log['cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        pass


class PDEwithVtrue(BVP):

    x0pil_range = 1.
    x0_for_train = {'Diag': utils.diag_curve}

    record_linf_error = True
    num_testpoint = 1000

    @abstractmethod
    def v(self, _x):
        pass

    def x0_points(self, num_points):
        curve_funcs = self.x0_for_train.values()
        num_points = split_number(num_points, len(curve_funcs))
        x0_list = [
            c_func(self.dim_x, nump, self.x0pil_range)[1]
            for nump, c_func in zip(num_points, curve_funcs)
        ]
        x0 = torch.cat(x0_list, dim=0)
        return x0

    def produce_logfunc(self, v_approx):
        x_test = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x_test, src=0)

        vtrue_ontest = self.v(x_test)
        mean_vtrue = vtrue_ontest.mean()
        std_vtrue = vtrue_ontest.std()
        abs_vtrue = torch.abs(vtrue_ontest)
        vtrue_ontest_l1 = abs_vtrue.mean()
        vtrue_ontest_l2 = abs_vtrue.pow(2).mean().sqrt()
        vtrue_ontest_linf = abs_vtrue.max()

        def log_func(_it: int):
            err = v_approx(x_test) - vtrue_ontest
            abs_err = torch.abs(err)
            l1err = abs_err.mean() / vtrue_ontest_l1
            l2err = abs_err.pow(2).mean().sqrt() / vtrue_ontest_l2
            log = {
                'vtrue_mean': mean_vtrue.item(),
                'vtrue_std': std_vtrue.item(),
                'rel_l1err': l1err.item(),
                'rel_l2err': l2err.item(),
            }
            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()
            return log

        return log_func

    def _xcurve_for_res(self, num_points=50, x0_range=None):
        if x0_range is None:
            x0_range = self.x0pil_range
        args = (self.dim_x, num_points, x0_range, False)
        curve_name = list(self.x0_for_train.keys())
        s, xs = zip(*[x0f(*args) for x0f in self.x0_for_train.values()])
        return curve_name, s, xs

    def _plot_landscape(self, x_path, v_approx, sav_prefix):
        assert x_path.shape[
            -1] == 2, 'Landscape plotting only supports 2D problems.'
        plot_landscape(self.v, x_path, sav_prefix + 'v_')
        plot_landscape(v_approx, x_path, sav_prefix + 'vapprox_')
        err_func = lambda x: torch.abs(v_approx(x) - self.v(x))
        plot_landscape(err_func, x_path, sav_prefix + 'error_')

    def produce_results(self, v_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=v_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class SOCPwithVtrue(SOCP, PDEwithVtrue):

    compute_cost_gap = None
    compute_cost_maxit = torch.inf

    record_linf_error = True

    dt_cost = 1 / 32
    x0pil_range = 1.0

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        self.dim_u = None

    def produce_logfunc(self, v_approx, u_approx):

        x0_cost = self.x0_points(self.num_cost_path)
        x0_value = self.x0_points(self.num_testpoint)
        if isin_ddp():
            # Ensure all processes have the same test points
            dist.broadcast(x0_cost, src=0)
            dist.broadcast(x0_value, src=0)

        if self.compute_cost_gap is not None:
            vtrue_onx0cost = self.v(x0_cost).mean()

        vtrue_onx0 = self.v(x0_value)
        vtrue_ontest_l1 = torch.abs(vtrue_onx0).mean()
        vtrue_ontest_linf = torch.abs(vtrue_onx0).max()

        def log_func(it: int):
            with torch.no_grad():
                err = v_approx(x0_value) - vtrue_onx0
                abs_err = torch.abs(err)
                l1err = abs_err.mean() / vtrue_ontest_l1
            log = {'rel_l1err': l1err.item()}

            if self.record_linf_error is True:
                linf_err = abs_err.max() / vtrue_ontest_linf
                log['rel_linferr'] = linf_err.item()

            if self.compute_cost_gap is not None:
                if (it % self.compute_cost_gap == 0) and \
                        (it < self.compute_cost_maxit):
                    with torch.no_grad():
                        cost = self.comput_cost(
                            x0_cost,
                            u_approx,
                        ).item()
                        recost = (cost / vtrue_onx0cost - 1.0).abs().item()
                    log['rel_cost_err'] = recost
                    log['cost'] = cost
                    log['vtrue_on_x0cost'] = vtrue_onx0cost.item()
                else:
                    log['rel_cost_err'] = None
                    log['cost'] = None
                    log['vtrue_on_x0cost'] = None
            return log

        return log_func

    def produce_results(self, v_approx, u_approx, sav_prefix):
        res_on_curve(v_approx,
                     self.v,
                     self._xcurve_for_res,
                     f'{sav_prefix}resonline_',
                     type_vappr='scatter',
                     type_vtrue='plot')

        if self.dim_x == 2:
            x0 = self.x0_points(24)
            _, x_domain, x_bondary = self.gen_points(x0, u_func=u_approx)
            x_path = torch.cat([x_domain, x_bondary], dim=0)
            self._plot_landscape(x_path, v_approx, sav_prefix)


class LinearPDE(PDEwithVtrue):
    """
    Linear parabolic PDE with v(x) approximated by the Feynman-Kac formula
    """
    max_mc_steps = 10**6
    nsamp_mc = 10**3
    combine_type_of_vte_ift = 'plus'  # 'plus' or 'multiply'

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)

    def samp_xte_intft(self, x, num_mc=10**4):
        xte = x.expand((num_mc, ) + x.shape)
        # x * torch.ones((num_mc, ) + x.shape, device=x.device)
        xte = xte.reshape(-1, x.shape[-1])
        inside_mask = self.domain_mask(xte)

        path_num = xte.shape[:-1].numel()
        if path_num == 0:
            raise ValueError("No x0 points within the domain.")

        int_ft = torch.zeros_like(xte[..., [0]])
        for _ in range(self.max_mc_steps):
            if inside_mask.sum() == 0:
                break

            x_next = self.transition(xte[inside_mask], None)
            xte[inside_mask] = x_next
            int_ft[inside_mask] = self.add_force_term(int_ft[inside_mask],
                                                      x_next, None) * self.dt

            # dmask: mark the next state still inside the domain
            dmask = self.domain_mask(x_next)
            inside_mask[inside_mask.eq(True)] = dmask

        hit_rate = 1.0 - dmask.sum().item() / path_num
        if hit_rate < 0.9:
            warnings.warn(
                f"Low boundary hit rate: {hit_rate:.2%}. \nConsider increasing self.max_mc_steps."
            )
        xte = self.project_onto_boundary(xte)
        xte = xte.reshape((num_mc, ) + x.shape)
        int_ft = int_ft.reshape((num_mc, ) + x[..., [0]].shape)
        # xte: [batch of mc, batch of x, dim of x]
        return xte, int_ft

    def v(self, x: torch.Tensor) -> torch.Tensor:
        # Note: If self.use_dist is True, this function will utilize torch.distributed for accelerated computation.
        # Therefore, do not call this function only on a single rank when use_dist is True.
        use_dist = isin_ddp()
        return mc_for_v(
            x,
            self.v_boundary,
            self.samp_xte_intft,
            use_dist,
            self.nsamp_mc,
            combine_type_of_vte_ift=self.combine_type_of_vte_ift,
        )


class LinearTVPwithConstantCoeff(LinearPDE):
    # LinearPDE variant for terminal value problems (TVPs)
    # with constant scalar drift (mu_sys = mu_const),
    # constant scalar diffusion (sgm_sys = sgm_const),
    # and zero source term: f ≡ 0.
    # The method self.v in this class is more efficient than that in LinearPDE.

    nsamp_mc = 10**6

    mu_const = 1.
    sgm_const = 1.
    t0 = 0.
    te = 1.

    def __init__(self, *args, **kwargs) -> None:
        super().__init__(*args, **kwargs)
        assert self.dim_x >= 2
        self.dim_w = self.dim_x - 1

    @property
    def has_time_variable(self):
        return True

    def mu_pil(self, t, z):
        return self.mu_sys(t, z, None)

    def sgm_pil(self, t, z, dw):
        return self.sgm_sys(t, z, None, dw)

    def mu_sys(self, _t, z, _v):
        return torch.full_like(z, self.mu_const)

    def sgm_sys(self, _t, _z, _v, dw):
        return self.sgm_const * dw

    def pilot_transition(self, x):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, _u):
        dt = self.dt
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + dt
        dwt = torch.normal(0., dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, None) * dt + self.sgm_sys(
            t, z, None, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def add_force_term(self, leftside, _x, _v):
        return leftside

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def samp_xte_intft(self, x, num_mc=10**4):
        # num_dt is not used in this function
        t = x[..., [0]]
        z = x[..., 1:]
        dt = self.te - t
        norm_samp = torch.normal(
            mean=0.,
            std=1.,
            size=(num_mc, ) + z.shape,
            device=x.device,
        )
        zte = z + self.mu_const * dt + self.sgm_const * dt.pow(0.5) * norm_samp
        te = torch.full_like(zte[..., [0]], self.te)
        xte = torch.cat((te, zte), dim=-1)
        int_ft = torch.zeros_like(xte[..., [0]])
        # xtn: [batch of mc, time, batch of x, dim of x]
        return xte, int_ft


==> m756_sr/ex_mfg.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import torch
from pathlib import Path

import sampling
import utils
from ex_meta import SOCPwithVtrue
import mfg_lqr_exact
import mfg_sr_exact
from sav_res_via_exmeta import is_save_res


def x_star_sin(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def x_star_helix(t, dim_z):
    phase = torch.arange(1, dim_z + 1) * torch.pi / 2
    sin_t = torch.sin(2 * torch.pi * t + phase)
    zt = 2 * t * sin_t / sin_t.norm(dim=-1, keepdim=True)
    return zt


def gen_points_for_MFG_time_dependent(
    mfg_instance,
    x0: torch.Tensor,
    u_func: callable = None,
):
    # Generate points by simulating the Markov chain until absorption on the boundary
    # x0: [batch dim, dim of x]

    xt = x0[mfg_instance.domain_mask(x0)]
    x_domain = xt.clone()
    time_index = [torch.arange(x_domain.shape[0])]
    x_outside = torch.empty((0, mfg_instance.dim_x), device=x0.device)

    path_num = xt.shape[0]
    if path_num == 0:
        raise ValueError("No x0 points within the domain.")

    num_dt = int((mfg_instance.te - mfg_instance.t0) / mfg_instance.dt)
    for i in range(num_dt):

        if xt.shape[0] == 0:
            break

        if u_func is None:
            x_next = mfg_instance.pilot_transition(xt)
        else:
            ut = u_func(xt)
            x_next = mfg_instance._transition_pathwise(xt, ut,
                                                       mfg_instance.mt[i])

        bmask = mfg_instance.domain_mask(x_next)
        xt = x_next[bmask]
        if xt.shape[0] > 0:
            new_time_idx = torch.arange(x_domain.shape[0],
                                        x_domain.shape[0] + xt.shape[0])
            time_index.append(new_time_idx)

        x_domain = torch.cat([x_domain, xt], dim=0)
        x_outside = torch.cat([x_outside, x_next[~bmask]], dim=0)

    x_bondary = mfg_instance.project_onto_boundary(x_outside)

    # time_index is a list of 1D tensors, where time_index[i]
    # contains the indices of x_domain that are at time step i*dt
    return time_index, x_domain, x_bondary


class MFG_LQ(SOCPwithVtrue):
    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x >= 2, "MFG_LQ example is defined for dim_x >= 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c0 = 0.
        self.c1 = 0.
        self.c2 = 1.
        self.c3 = 1. / self.dim_z
        self.c4 = 0.
        self.c5 = 1. / self.dim_z
        self.sgm_coeff = 0.5 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def target_zt(self, t):
        return torch.zeros(t.shape[:-1] + (self.dim_z, ))

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp', "MFG_LQ example only supports transition_tvp sampling method."

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c0 != 0.:
            drift = drift + self.c0 * (mt - zt)
        if self.c1 != 0.:
            zt_tar = self.target_zt(t)
            drift = drift + self.c1 * (zt_tar - mt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.sgm_coeff * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.
        if self.c2 != 0.:
            run_cost = run_cost + self.c2 * u.pow(2).sum(-1, keepdims=True)
        if self.c3 != 0.:
            z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
            run_cost = run_cost + self.c3 * (z_path - self.mt).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        if self.c4 != 0.:
            ztar = self.target_zt(x[..., [0]])
            run_cost = run_cost + self.c4 * (z - ztar).pow(2).sum(
                -1, keepdims=True).flatten(end_dim=-2)
        return leftside + 0.5 * run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        ztar = self.target_zt(x[..., [0]])
        return 0.5 + 0.5 * self.c5 * (z - ztar).pow(2).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)

        def x_star(t):
            t_tensor = torch.as_tensor(t).float().to(x.device)
            zt = self.target_zt(t_tensor)
            return zt.to('cpu').numpy()

        value_func_exact = mfg_lqr_exact.MFGValueFunction(
            te=self.te,
            sigma=self.sgm_coeff,
            dim=self.dim_z,
            c0=self.c0,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            x_star=x_star,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        return gen_points_for_MFG_time_dependent(self, x0, u_func)


class MFG_LQ2(MFG_LQ):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)

        self.c0 = 1.
        self.c1 = 0.
        self.c2 = 1. / self.dim_z
        self.c3 = 1. / self.dim_z
        self.c4 = 1. / self.dim_z
        self.c5 = 1. / self.dim_z

        self.sgm_coeff = 0.25 / self.dim_z**(0.5)
        self.mu0_true = torch.zeros(self.dim_z)

    def target_zt(self, t):
        return x_star_sin(t, self.dim_z)


class MFG_LQ3(MFG_LQ2):

    def target_zt(self, t):
        return x_star_helix(t, self.dim_z)


class MFG_LQ4(MFG_LQ3):

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.c1 = -0.5


class MFG_LQ_SingleX0(MFG_LQ):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ2_SingleX0(MFG_LQ2):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ3_SingleX0(MFG_LQ3):
    x0pil_range = 0.
    record_linf_error = False


class MFG_LQ4_SingleX0(MFG_LQ4):
    x0pil_range = 0.
    record_linf_error = False


class MFG_SR(SOCPwithVtrue):
    # This example is modified from
    # @article {Carmona15Mean,
    #     AUTHOR = {Carmona, Ren\'{e} and Fouque, Jean-Pierre and Sun, Li-Hsien},
    #      TITLE = {Mean field games and systemic risk},
    #    JOURNAL = {Commun. Math. Sci.},
    #   FJOURNAL = {Communications in Mathematical Sciences},
    #     VOLUME = {13},
    #       YEAR = {2015},
    #     NUMBER = {4},
    #      PAGES = {911--933},
    #       ISSN = {1539-6746,1945-0796},
    #    MRCLASS = {91A80 (60H30 91B64 93E20)},
    #   MRNUMBER = {3325083},
    # MRREVIEWER = {George\ Stoica},
    #        DOI = {10.4310/CMS.2015.v13.n4.a4},
    #        URL = {https://doi-org.ezproxy.lb.polyu.edu.hk/10.4310/CMS.2015.v13.n4.a4},
    # }

    compute_cost_gap = 1

    t0 = 0.0
    te = 1.0
    init_drift = 5.0

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 3
    num_cost_path = 256

    def __init__(self, dim_x, **kwargs) -> None:
        assert dim_x == 2, "MFG_SR example is defined for dim_x == 2"

        super().__init__(dim_x, **kwargs)
        self.dim_z = dim_x - 1
        self.dim_w = dim_x - 1
        self.dim_u = dim_x - 1

        self.c1 = 1.
        self.c2 = 0.5
        self.c3 = 1.
        self.c4 = 2.
        self.c5 = 1.
        self.mu0_true = torch.zeros(self.dim_z)

    @property
    def has_time_variable(self):
        return True

    def exchange_xbatch(self, x_next, bdmask):
        assert self.samp_meth == 'transition_tvp', "MFG_SR example only supports transition_tvp sampling method."

        if x_next is None:
            # x_next is None means the training is at the initial stage.
            num_dt = int((self.te - self.t0) / self.dt)
            t_part = torch.linspace(self.t0, self.te - self.dt,
                                    num_dt)[..., None, None]
            self.mt = self.mu0_true + self.init_drift * t_part * torch.ones(
                (1, self.dim_z))
        else:
            self.mt = self._x_path[..., 1:].mean(dim=1, keepdim=True)
        return sampling.exchange_xbatch_tvp(self, x_next)

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        dw = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.init_drift * self.dt + self.c2 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def _transition_pathwise(self, xt, ut, mt):
        # xt, ut are of shape [time, idx of path, dim of the variable]
        # mt is of shape [time, 1, dim_z]
        t = xt[..., [0]]
        zt = xt[..., 1:]
        drift = ut
        if self.c1 != 0.:
            drift = drift + self.c1 * (mt - zt)

        dw = torch.normal(0., self.dt**0.5, size=zt.shape, device=zt.device)
        z_next = zt + drift * self.dt + self.c2 * dw
        x_next = torch.cat((t + self.dt, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        num_dt = self._x_path.shape[0]
        x_path = x.reshape(num_dt, -1, self.dim_x)
        u_path = u.reshape(num_dt, -1, self.dim_u)

        x_next = self._transition_pathwise(x_path, u_path, self.mt)
        x_next = x_next.flatten(end_dim=-2)
        return x_next

    def add_force_term(self, leftside, x, u):
        z = x[..., 1:]
        run_cost = 0.5 * u.pow(2)

        z_path = z.reshape(self._x_path.shape[0], -1, self.dim_z)
        mt_zpath = self.mt - z_path

        run_cost = run_cost - self.c3 * u * mt_zpath.flatten(end_dim=-2)
        run_cost = run_cost + self.c4 / 2 * mt_zpath.pow(2).flatten(end_dim=-2)
        return leftside + run_cost

    def v_boundary(self, x):
        z = x[..., 1:]
        return 0.5 * self.c5 * (self.mt[-1] - z).pow(2)

    def domain_mask(self, x):
        return utils.time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return utils.project_onto_t0te(x, self.t0, self.te)

    def v(self, x):
        value_func_exact = self._exact_value_function()

        t = x[..., [0]].to('cpu').numpy()
        z = x[..., 1:].to('cpu').numpy()
        v_np = value_func_exact(t, z)
        return torch.from_numpy(v_np).float().to(x.device)

    def _exact_value_function(self):
        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)
        return mfg_sr_exact.MFGValueFunction(
            te=self.te,
            dim=self.dim_z,
            c1=self.c1,
            c2=self.c2,
            c3=self.c3,
            c4=self.c4,
            c5=self.c5,
            m0=self.mu0_true.to('cpu').numpy(),
            t_grid=t_grid,
            method='RK45',
            rtol=1e-8,
            atol=1e-8,
        )

    def _network_device(self, net):
        try:
            return next(net.parameters()).device
        except StopIteration:
            return torch.device('cpu')

    def _plot_control_sections(self, u_approx, sav_prefix, exact_solver):
        if not is_save_res():
            return

        z_grid = np.linspace(-self.x0pil_range, self.x0pil_range, 401)
        t_section = np.array([
            self.t0,
            0.5 * (self.t0 + self.te),
            self.te - self.dt,
        ])
        device = self._network_device(u_approx)
        t_grid_path, _, _, z_path = self._simulate_reserve_paths(u_approx)

        fig, axes = plt.subplots(1,
                                 len(t_section),
                                 figsize=(4.5 * len(t_section), 3.5),
                                 sharey=True)
        if len(t_section) == 1:
            axes = [axes]

        curve_dict = {'z': z_grid}
        max_abs_u = 0.0
        mean_line = float(self.mu0_true.reshape(-1)[0].item())
        z_slice_dict = {}

        with torch.no_grad():
            for ax, t_val in zip(axes, t_section):
                x_curve = torch.as_tensor(
                    np.column_stack((np.full_like(z_grid, t_val), z_grid)),
                    dtype=torch.float32,
                    device=device,
                )
                u_pred = u_approx(x_curve).detach().cpu().numpy().squeeze(-1)
                u_true = exact_solver.optimal_control(
                    np.full_like(z_grid, t_val),
                    z_grid,
                ).squeeze(-1)

                key_suffix = f"t{t_val:.3f}".replace('.', 'p')
                curve_dict[f'u_pred_{key_suffix}'] = u_pred
                curve_dict[f'u_true_{key_suffix}'] = u_true

                max_abs_u = max(max_abs_u, np.abs(u_pred).max(),
                                np.abs(u_true).max())
                ax.plot(z_grid, u_pred, label=r'$u_{\alpha}(t,z)$', color='C0')
                ax.plot(z_grid,
                        u_true,
                        label=r'$u^*(t,z)$',
                        color='C1',
                        linestyle='--')
                ax.axvline(mean_line,
                           color='black',
                           linestyle=':',
                           linewidth=1.0)

                time_idx = int(np.argmin(np.abs(t_grid_path - t_val)))
                z_slice = z_path[time_idx].reshape(-1)
                z_slice_dict[key_suffix] = z_slice
                ax.set_title(rf'$t={t_val:.2f}$')
                ax.grid(True, alpha=0.3)

        y_lim = max(1.0, 1.05 * max_abs_u)
        rug_y0 = -y_lim
        rug_y1 = -0.92 * y_lim
        for ax, t_val in zip(axes, t_section):
            ax.set_ylim(-y_lim, y_lim)
            key_suffix = f"t{t_val:.3f}".replace('.', 'p')
            z_slice = z_slice_dict[key_suffix]
            ax.vlines(z_slice,
                      rug_y0,
                      rug_y1,
                      color='black',
                      alpha=0.06,
                      linewidth=0.5,
                      zorder=0)
        axes[0].legend()

        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        plt.tight_layout()
        plt.savefig(f'{sav_prefix}control_sections.pdf')
        plt.close(fig)

        max_len = max(len(np.asarray(val)) for val in curve_dict.values())
        for key_suffix, z_slice in z_slice_dict.items():
            curve_dict[f'z_slice_{key_suffix}'] = z_slice
            max_len = max(max_len, len(z_slice))
        padded_dict = {}
        for key, val in curve_dict.items():
            arr = np.asarray(val)
            if arr.ndim == 0:
                arr = arr.reshape(1)
            if arr.shape[0] < max_len:
                arr = np.pad(arr,
                             (0, max_len - arr.shape[0]),
                             constant_values=np.nan)
            padded_dict[key] = arr

        pd.DataFrame(padded_dict).to_csv(f'{sav_prefix}control_sections.csv',
                                         index=False)

    def _simulate_reserve_paths(self, u_approx, num_paths=2049):
        device = self._network_device(u_approx)
        _, x_init = utils.t_diag_curve(
            self.dim_x,
            num_paths,
            self.x0pil_range,
            randomize=False,
            t=self.t0,
        )
        x_curr = x_init.to(device)

        num_dt = int((self.te - self.t0) / self.dt)
        t_grid = np.linspace(self.t0, self.te, num_dt + 1)
        z_path = torch.empty((num_dt + 1, num_paths, self.dim_z),
                             device=device)
        z_path[0] = x_curr[..., 1:]

        with torch.no_grad():
            for i in range(num_dt):
                m_t = x_curr[..., 1:].mean(dim=0, keepdim=True)
                u_t = u_approx(x_curr)
                x_curr = self._transition_pathwise(x_curr, u_t, m_t)
                z_path[i + 1] = x_curr[..., 1:]

        m_hat = z_path.mean(dim=1)
        dispersion = ((z_path - m_hat.unsqueeze(1))**2).mean(dim=1)
        return (
            t_grid,
            m_hat.squeeze(-1).cpu().numpy(),
            dispersion.squeeze(-1).cpu().numpy(),
            z_path.squeeze(-1).cpu().numpy(),
        )

    def _plot_reserve_moments(self, u_approx, sav_prefix, exact_solver):
        if not is_save_res():
            return

        t_grid, m_hat, reserve_var, _ = self._simulate_reserve_paths(u_approx)
        m_true = np.asarray(exact_solver.mean_reserve(t_grid)).reshape(-1)

        fig, ax = plt.subplots(1, 1, figsize=(6.0, 3.6))

        ax.plot(t_grid, m_hat, color='C0', label=r'$\hat m_t$')
        ax.plot(t_grid,
                m_true,
                color='C1',
                linestyle='--',
                label=r'$m_t^*$')
        ax.legend()
        ax.grid(True, alpha=0.3)

        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        plt.tight_layout()
        plt.savefig(f'{sav_prefix}reserve_moments.pdf')
        plt.close(fig)

        pd.DataFrame({
            't': t_grid,
            'm_hat': m_hat,
            'm_true': m_true,
            'E[(Z_t-m_hat)^2]': reserve_var,
        }).to_csv(f'{sav_prefix}reserve_moments.csv', index=False)

    def produce_results(self, v_approx, u_approx, sav_prefix):
        exact_solver = self._exact_value_function()
        if not hasattr(self, 'mt'):
            num_dt = int((self.te - self.t0) / self.dt)
            t_grid = np.linspace(self.t0, self.te - self.dt, num_dt)
            mt_np = exact_solver.mean_reserve(t_grid).reshape(num_dt, 1,
                                                              self.dim_z)
            self.mt = torch.as_tensor(mt_np, dtype=self.mu0_true.dtype)

        super().produce_results(v_approx, u_approx, sav_prefix)
        self._plot_control_sections(u_approx, sav_prefix, exact_solver)
        self._plot_reserve_moments(u_approx, sav_prefix, exact_solver)

    def gen_points(
        self,
        x0: torch.Tensor,
        u_func: callable = None,
    ):
        return gen_points_for_MFG_time_dependent(self, x0, u_func)


==> m756_sr/ex_qlp.py <==
import torch

import utils
from ex_meta import PDEwithVtrue
from utils import project_onto_t0te, time_mask


class QLP1(PDEwithVtrue):
    '''
    This example and its derived class are modified from 
    title = {Tackling the curse of dimensionality with physics-informed neural networks},
    journal = {Neural Networks},
    author = {Zheyuan Hu and Khemraj Shukla and George Em Karniadakis and Kenji Kawaguchi},
    volume = {176},
    pages = {106369},
    year = {2024},
    doi = {https://doi.org/10.1016/j.neunet.2024.106369}.
    '''

    x0_for_train = {'diag': utils.t_diag_curve}
    x0pil_range = 1.5

    coeff_diffusion = 1.0
    t0 = 0.0
    te = 1.0

    def __init__(self, dim_x, **kwargs) -> None:
        super().__init__(dim_x, **kwargs)
        self.dim_w = dim_x - 1
        self.dim_z = dim_x - 1
        assert dim_x >= 4, "dim_x should be at least 4 for this example"

        # The definition of self.ci differs from the example used in SDGD,
        # as our test typically involves solving v(0, x)
        # for x located on the diagonal of a cube, rather than within a ball.
        self.ci = self.coeff_of_v()

    @property
    def has_time_variable(self):
        return True

    def coeff_of_v(self):
        zi = torch.linspace(-torch.pi / 2, torch.pi / 2, self.dim_z)
        ci = (1.5 + torch.sin(zi)) / self.dim_z
        return ci

    @staticmethod
    def x_shift(t, z):
        return t + z - torch.tensor(0.5)

    def mu_pil(self, _t, z):
        return torch.zeros_like(z)

    def sgm_pil(self, _t, z, dw):
        return (2**0.5 * self.coeff_diffusion) * dw

    def mu_sys(self, _t, z, _v):
        return torch.zeros_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return self.coeff_diffusion * v * dw

    def derivative_of_v(self, t, z):
        zeta = self.x_shift(t, z)
        sinz = torch.sin(zeta)
        cosz = torch.cos(zeta)

        z_r1 = torch.roll(zeta, -1, dims=-1)
        sinz_r1 = torch.roll(sinz, -1, dims=-1)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)

        ai = zeta + cosz_r1 + z_r1 * cosz
        bi = 1. - z_r1 * sinz
        di = -sinz_r1 + cosz

        sin_ai = torch.sin(ai)
        cos_ai = torch.cos(ai)

        ci_cosai = self.ci * cos_ai
        dvdz = ci_cosai * bi + (ci_cosai * di).roll(1, dims=-1)

        v = (self.ci * sin_ai).sum(-1, keepdims=True)
        dv_dzidzi_1 = -self.ci * (sin_ai * bi.pow(2) + cos_ai * z_r1 * cosz)
        cosai_coszir1 = cos_ai * cosz.roll(-1, dims=-1)
        sinai_di2 = sin_ai * di.pow(2)
        dv_dzidzi_2 = -self.ci * (cosai_coszir1 + sinai_di2)
        dv_dzidzi = dv_dzidzi_1 + dv_dzidzi_2.roll(1, dims=-1)

        dv_dzidzir1 = -self.ci * (sin_ai * bi * di + cos_ai * sinz)
        return v, dvdz, dv_dzidzi, dv_dzidzir1

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)
        d_v = sum_dvdz + 0.5 * self.coeff_diffusion**2 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, x)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        return v - v.pow(3) - dv_val - v_true + v_true.pow(3)

    def dv_ad(self, t, z):
        # just for debugging

        from torch.func import jacrev, vmap
        assert t.ndim == z.ndim

        batch_dims = z.shape[:-1]
        t = t.flatten(0, 1)
        z = z.flatten(0, 1)

        dt, dz = vmap(jacrev(self.v, argnums=(0, 1)), in_dims=0)(t, z)
        hess = vmap(
            jacrev(jacrev(self.v, argnums=1), argnums=1),
            in_dims=0,
        )(t, z)

        v_val = self.v(t, z)
        mu_val = self.mu_sys(t, z, v_val).unsqueeze(-2)
        sgm_val = self.sgm_sys(t, z, v_val)
        diffusion = torch.einsum(
            '...ik, ...jk, ...pij -> ...p',
            sgm_val,
            sgm_val,
            hess,
        )
        dt_mudz = dt.squeeze(-1) + (mu_val * dz).sum(-1)
        d0_v = dt_mudz + 0.5 * diffusion

        d0_v = d0_v.unflatten(0, batch_dims)
        dt_mudz = dt_mudz.unflatten(0, batch_dims)
        # dt = dt.unflatten(0, batch_dims).squeeze(-1)
        # dx = dx.unflatten(0, batch_dims)
        diffusion = diffusion.unflatten(0, batch_dims)
        hess = hess.unflatten(0, batch_dims)
        return diffusion, hess, d0_v

    # Override methods of PDEwithVtrue

    def pilot_transition(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_pil(t, z) * self.dt + self.sgm_pil(t, z, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def transition(self, x, u):
        t = x[..., [0]]
        z = x[..., 1:]
        t_next = t + self.dt
        dwt = torch.normal(0., self.dt**0.5, size=z.shape, device=x.device)
        z_next = z + self.mu_sys(t, z, u) * self.dt + self.sgm_sys(
            t, z, u, dwt)
        x_next = torch.cat((t_next, z_next), dim=-1)
        return x_next

    def v(self, x):
        t = x[..., [0]]
        z = x[..., 1:]
        z = self.x_shift(t, z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        z_r1 = torch.roll(z, -1, dims=-1)
        s = torch.sin(z + cosz_r1 + z_r1 * cosz)
        return (self.ci * s).sum(-1, keepdims=True)

    def domain_mask(self, x):
        return time_mask(x, self.t0, self.te)

    def project_onto_boundary(self, x: torch.Tensor) -> torch.Tensor:
        return project_onto_t0te(x, self.t0, self.te)

    def v_boundary(self, x_boundary):
        return self.v(x_boundary)

    def add_force_term(self, leftside, x, u):
        return leftside + self.f(x, u)


class QLP2a(QLP1):

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def sgm_sys(self, _t, z, v, dw):
        return v * torch.ones_like(z) * dw

    def tr_sgm2vxx(self, t, z, v, vzz):
        return v**2 * torch.einsum('...ii->...', vzz)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, _ = self.derivative_of_v(t, z)
        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        diffusion = v.pow(2) * dv_dzidzi.sum(-1, keepdims=True)

        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2b(QLP2a):

    def mu_sys(self, _t, z, v):
        return -1 / self.dim_x + v * torch.full_like(z, 0.5 / self.dim_x)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = (-1 + 0.5 * v) * sum_dvdz / self.dim_x
        d_v = sum_dvdz + drift + 0.5 * diffusion
        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v

    def sgm(self, _t, z, v):
        val = torch.cos(z).unsqueeze(-1) + (v * torch.sin(z)).unsqueeze(-2)
        return val / self.dim_x

    def sgm_sys(self, _t, z, v, dw):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        val = cosz * dw.mean(-1, keepdims=True)
        val = val + v * (sinz * dw).mean(-1, keepdims=True)
        return val

    def tr_sgm2vxx(self, _t, z, v, vxx):
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        sgm = (cosz.unsqueeze(-1) + v * sinz) / self.dim_x
        return torch.einsum('...kij, ...i, ...j->...k', vxx, sgm, sgm)

    def f(self, x, v):
        t = x[..., [0]]
        z = x[..., 1:]
        dv_val, v_true = self.d_v(t, z)
        f_val = v.pow(2) - v_true.pow(2) - dv_val
        return f_val


class QLP2c(QLP2b):
    """
    Variant of QLP2b where the drift term is 'not' normalized by the dimensionality (scaled by 1 / dim_x).
    """

    def mu_sys(self, _t, z, v):
        return -1. + 0.5 * v * torch.ones_like(z)

    def d_v(self, t, z):
        v, dvdz, dv_dzidzi, dv_dzidzir1 = self.derivative_of_v(t, z)
        sinz = torch.sin(z)
        cosz = torch.cos(z)
        cosz_r1 = torch.roll(cosz, -1, dims=-1)
        sgm_1 = (v * sinz).pow(2).mean(-1, keepdims=True)
        sgm_2 = v * sinz.mean(-1, keepdims=True)
        sgm2_ii = cosz.pow(2) + sgm_1 + sgm_2 * (2 * cosz)
        sgm2_i_ir1 = cosz * cosz_r1 + sgm_1 + sgm_2 * (cosz + cosz_r1)

        sgm2_dv_dzidzi = (sgm2_ii * dv_dzidzi).mean(-1, keepdim=True)
        sgm2_dv_dzidzir1 = (sgm2_i_ir1 * dv_dzidzir1).mean(-1, keepdim=True)
        diffusion = sgm2_dv_dzidzi + 2 * sgm2_dv_dzidzir1

        sum_dvdz = dvdz.sum(-1, keepdims=True)
        drift = 0.5 * v * sum_dvdz
        d_v = drift + 0.5 * diffusion

        # diffusion_ad, hess, d0_v = self.dv_ad(t, z)
        return d_v, v


==> m756_sr/loss_martnet.py <==
# Core components of MartNet
import torch
import torch.distributed as dist

from loss_meta import LossCollection


class DfSocMartNet(LossCollection):
    name = 'Df-SocMartNet'

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.x_next = None
        self.xnext_dmask = None
        self.xnext_bdmask = None

    def init_train(self):
        # for compatibility with DfQuasiMartNet
        if 'unn' in self.problem.net_dict:
            self.unn = self.problem.net_dict['unn']
        self.vnn = self.problem.net_dict['vnn']
        self.rhonn = self.problem.net_dict['rhonn']
        for net in self.problem.net_dict.values():
            net.train()

        self._deltam = None
        self._rho_val = None

    def init_desc(self):
        self.vnn.train()
        self.rhonn.eval()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.train()
        self.x_batch = self.problem.exchange_xbatch(
            self.x_next,
            self.xnext_bdmask,
        )

    def init_asc(self):
        self.vnn.eval()
        self.rhonn.train()
        # for compatibility with DfQuasiMartNet
        if hasattr(self, 'unn'):
            self.unn.eval()

    def _v_next(self, xnext_domain, xnext_boundary, dmask, bdmask):
        v_domain = self.vnn(xnext_domain)
        v_boundary = self.problem.v_boundary(xnext_boundary)

        num_pts = xnext_domain.shape[0] + xnext_boundary.shape[0]
        v_next = torch.empty((num_pts, v_boundary.shape[-1]))
        v_next[dmask] = v_domain
        v_next[bdmask] = v_boundary
        return v_next

    def delta_m(self, x_batch, compute_ugrad=True):
        u = self.unn(x_batch)
        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, u)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary
        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_ud = self._v_next(xnext_domain.detach(), xnext_boundary.detach(),
                                dmask, bdmask)
        dv_ud = (vnext_ud - v) / self.problem.dt
        deltam_vgrad = self.problem.add_force_term(dv_ud, x_batch, u.detach())

        if compute_ugrad is True:
            for p in self.vnn.parameters():
                p.requires_grad = False
            vnext_vd = self._v_next(xnext_domain, xnext_boundary, dmask,
                                    bdmask)
            for p in self.vnn.parameters():
                p.requires_grad = True

            dv_vd = (vnext_vd - v.detach()) / self.problem.dt
            deltam_ugrad = self.problem.add_force_term(dv_vd, x_batch, u)
        else:
            deltam_ugrad = None
        return deltam_vgrad, deltam_ugrad

    def loss_mart(self, deltam: torch.Tensor,
                  rho: torch.Tensor) -> torch.Tensor:
        # deltam, rho: [batch dim, dim of self]
        # the number of path must be even
        rho_deltam = torch.einsum('...i,...j->...ij', rho, deltam)
        rho_deltam = rho_deltam[torch.randperm(rho_deltam.shape[0])]

        # rdm: [2, dim of rho, dim of deltam]
        rdm = rho_deltam.unflatten(0, (-1, 2)).mean(0)
        rdm_det = rdm.detach()
        if self.use_dist is True:
            dist.all_reduce(rdm_det)
            rdm_det = rdm_det / self.world_size

        # Correct the bias caused by DDP and mini-batch sampling
        loss_val = (rdm_det[0] * rdm[1] + rdm_det[1] * rdm[0]).mean()
        return loss_val / 4

    def loss_desc(self):
        self._deltam = None
        if self._rho_val is None:
            with torch.no_grad():
                self._rho_val = self.rhonn(self.x_batch)

        # deltam_vgrad: [batch dim, dim of v]
        deltam_vgrad, deltam_ugrad = self.delta_m(self.x_batch,
                                                  compute_ugrad=True)

        mart_loss = self.loss_mart(deltam_vgrad, self._rho_val)
        if deltam_ugrad is None:
            ctr_loss = torch.tensor(0.)
        else:
            ctr_loss = deltam_ugrad.mean()

        self.mart_loss = mart_loss.detach()
        self.ctr_loss = ctr_loss.detach()
        if self.use_dist is True:
            dist.all_reduce(self.ctr_loss)
            self.ctr_loss = self.ctr_loss / self.world_size
        return mart_loss + ctr_loss

    def loss_asc(self):
        self._rho_val = None
        if self._deltam is None:
            with torch.no_grad():
                self._deltam, _ = self.delta_m(self.x_batch,
                                               compute_ugrad=False)
        rho = self.rhonn(self.x_batch)
        loss_test = -self.loss_mart(self._deltam, rho)
        return loss_test

    def log_func(self):
        return {
            'pde_loss': self.mart_loss.abs().item(),
            'ctr_loss': self.ctr_loss.item(),
        }


class DfQuasiMartNet(DfSocMartNet):
    name = 'Df-QuasiMartNet'

    def delta_m(self, x_batch, compute_ugrad=None):
        # compute_ugrad is not used in this class

        v = self.vnn(x_batch)
        x_next = self.problem.transition(x_batch, v)

        dmask = self.problem.domain_mask(x_next)
        bdmask = ~dmask
        xnext_domain = x_next[dmask]
        xnext_boundary = self.problem.project_onto_boundary(x_next[bdmask])
        x_next[bdmask] = xnext_boundary

        self.x_next = x_next.detach()
        self.xnext_dmask = dmask
        self.xnext_bdmask = bdmask

        vnext_val = self._v_next(xnext_domain, xnext_boundary, dmask, bdmask)
        dv = (vnext_val - v) / self.problem.dt
        deltam_val = self.problem.add_force_term(dv, x_batch, v)
        return deltam_val, None

    def log_func(self):
        return {'pde_loss': self.mart_loss.abs().item()}


==> m756_sr/loss_meta.py <==
# core components for loss functions and training functions
import abc
import time
from abc import abstractmethod
from collections.abc import Callable
from typing import Optional, Sequence, Union

import torch
import torch.distributed as dist
from torch.amp import GradScaler
from torch.nn.utils import clip_grad_norm_
from torch.optim.lr_scheduler import LRScheduler
from torch.optim.optimizer import Optimizer

from ex_meta import BVP
from utils import get_local_rank


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def append_hist(hist: dict, hist_keys, hist_vals):
    if len(hist) == 0:
        hist.update({k: [v] for k, v in zip(hist_keys, hist_vals)})
    else:
        for k, v in zip(hist_keys, hist_vals):
            hist[k].append(v)


def make_gpumem_recoder(device_type: str) -> Callable[[], dict]:
    # produce a function "recoder()" that records the peak gpu memory usage,
    # and resets the peak memory stats after recording.

    if device_type == 'cuda':
        gpu_module = torch.cuda
    elif device_type == 'xpu':
        gpu_module = torch.xpu
    else:
        return lambda: {}

    if isin_ddp():

        num_gpus = gpu_module.device_count()
        current_rank = get_local_rank()
        gpu_module.reset_peak_memory_stats(current_rank)

        def recoder():
            mem_list = [torch.tensor(0.) for _ in range(num_gpus)]
            mem_max = gpu_module.max_memory_allocated(current_rank) / (1024**2)
            mem_max = torch.tensor(mem_max)
            dist.all_gather(mem_list, mem_max)
            mem_dict = {}
            for i in range(num_gpus):
                key = f'peak_memory_{device_type}{i}_MB'
                mem_dict[key] = mem_list[i].cpu().item()
            gpu_module.reset_peak_memory_stats(current_rank)
            return mem_dict
    else:
        gpu_module.reset_peak_memory_stats()

        def recoder():
            mem_dict = {}
            mem_max = gpu_module.max_memory_allocated() / (1024**2)
            mem_dict[f'peak_memory_{device_type}0_MB'] = mem_max
            gpu_module.reset_peak_memory_stats()
            return mem_dict

    return recoder


def make_rate_limiter(print_gap=1.0) -> Callable[[], bool]:
    """
    Creates a rate limiter that returns True only if enough time (print_gap, in seconds) has elapsed since the last print. 
    This helps control how often certain operations (like logging) happen. If distributed training is in use, 
    it synchronizes the print decision and timestamp across all processes by broadcasting a flag and the updated timestamp.
    """
    last_time = None
    use_dist = isin_ddp()

    def rate_limiter():
        nonlocal last_time
        now = time.time()
        if last_time is None or now - last_time >= print_gap:
            last_time = now
            to_print = True
        else:
            to_print = False
        if use_dist:
            flag = torch.tensor(int(to_print))
            dist.broadcast(flag, src=0)
            to_print = bool(flag.item())
            synced = torch.tensor([last_time if last_time else 0.0],
                                  dtype=torch.float64)
            dist.broadcast(synced, src=0)
            last_time = float(synced.item())
        return to_print

    return rate_limiter


class LossCollection(metaclass=abc.ABCMeta):
    name = 'MetaClassLossCollection'

    def __init__(self, problem: BVP, use_dist: bool = False) -> None:
        self.problem = problem

        if use_dist is True:
            self.world_size = dist.get_world_size()
        else:
            self.world_size = 1

        self.use_dist = use_dist
        self.device = self.check_devices()

    def check_devices(self):
        net_devices = [
            net.parameters().__next__().device
            for net in self.problem.net_dict.values()
        ]
        assert all(device == net_devices[0] for device in
                   net_devices), "All networks must be on the same device."
        return net_devices[0]

    def log_func(self) -> dict:
        return {}

    @abstractmethod
    def init_train(self) -> None:
        pass

    def finalize_train(self) -> None:
        for net in self.problem.net_dict.values():
            net.eval()

    def init_desc(self) -> None:
        pass

    def init_asc(self) -> None:
        pass

    @abstractmethod
    def loss_desc(self) -> torch.Tensor:
        pass

    @abstractmethod
    def loss_asc(self) -> Union[torch.Tensor, str]:
        # If there is no asc loss, return 'no asc loss'
        pass


def train(
    loss_collection: LossCollection,
    optim_desc: Union[Optimizer, Sequence[Optimizer]],
    optim_asc: Union[Optimizer, Sequence[Optimizer]],
    max_iter: int = 1000,
    step_desc: int = 2,
    step_asc: int = 1,
    schs: Optional[Sequence[LRScheduler]] = None,
    log_func: Optional[Callable[[int], dict]] = None,
    ip_time_gap: float = 0.,
    enable_scaler: bool = True,
    factor_clip_grad: float = 10.,
) -> dict:

    schs = () if schs is None else schs
    if isinstance(optim_desc, Optimizer):
        optim_desc = (optim_desc, )
    if isinstance(optim_asc, Optimizer):
        optim_asc = (optim_asc, )

    if any(isinstance(opt, torch.optim.LBFGS) for opt in optim_desc):
        assert enable_scaler is False, "Gradient scaling is not compatible with LBFGS optimizer. Please set enable_scaler to False when using LBFGS."

    def closure(opt, loss_func):
        opt.zero_grad()
        loss_desc = loss_func()
        loss_desc.backward()
        return loss_desc

    # Prepare the keyword arguments for torch.optim.LBFGS which requires a closure function.
    kwarg_desc = [{
        'closure': lambda: closure(opt, loss_collection.loss_desc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_desc]
    kwarg_asc = [{
        'closure': lambda: closure(opt, loss_collection.loss_asc)
    } if type(opt) is torch.optim.LBFGS else {} for opt in optim_asc]

    log_func = (lambda _it, _x: {}) if log_func is None else log_func
    hist_dict = {}

    rt0 = time.time()
    rt_log = 0.
    loss_collection.init_train()
    rate_limiter = make_rate_limiter(print_gap=ip_time_gap)
    mem_recoder = make_gpumem_recoder(loss_collection.device.type)
    scaler = GradScaler(device=loss_collection.device, enabled=enable_scaler)

    ema_gradnorm = 1.
    for it in range(max_iter + 1):

        loss_collection.init_desc()
        for _ in range(step_desc):

            loss_desc = loss_collection.loss_desc()
            scaler.scale(loss_desc).backward()

            if torch.isnan(loss_desc):
                raise ValueError(
                    f"NaN detected in loss_desc={loss_desc} at iteration {it}.",
                    "Stopping training.")

            for opt, kwarg in zip(optim_desc, kwarg_desc):
                scaler.unscale_(opt)
                grad_norm = clip_grad_norm_(
                    opt.param_groups[0]['params'],
                    ema_gradnorm * factor_clip_grad,
                )
                ema_gradnorm = 0.99 * ema_gradnorm + 0.01 * grad_norm
                scaler.step(opt, **kwarg)
                opt.zero_grad()
            scaler.update()

        loss_collection.init_asc()
        for _ in range(step_asc):
            loss_asc = loss_collection.loss_asc()
            if loss_asc == 'no asc loss':
                continue
            else:
                loss_asc.backward()
                for opt, kwarg in zip(optim_asc, kwarg_asc):
                    opt.step(**kwarg)
                    opt.zero_grad()

        for sch in schs:
            sch.step()

        if loss_collection.device.type == 'cuda':
            torch.cuda.synchronize()
        elif loss_collection.device.type == 'xpu':
            torch.xpu.synchronize()

        # Log the training information
        rt_total_1 = time.time() - rt0
        newlog_dict = {}
        with torch.no_grad():
            newlog_dict = log_func(it)
        newlog_dict.update(loss_collection.log_func())

        rt_total_2 = time.time() - rt0
        rt_log += rt_total_2 - rt_total_1

        mem_dict = mem_recoder()
        new_histkeys = ['it', 'rt_solve', 'rt_log'] + list(
            newlog_dict.keys()) + list(mem_dict.keys())
        new_histvals = [it, rt_total_2 - rt_log, rt_log] + list(
            newlog_dict.values()) + list(mem_dict.values())
        append_hist(hist_dict, new_histkeys, new_histvals)

        # Print the log information
        should_print = rate_limiter()

        if (should_print is True) or (it in (0, max_iter)):
            lr = optim_desc[0].param_groups[0]['lr']
            global_rank = dist.get_rank() if isin_ddp() else 0
            mem_peak = mem_dict.get(
                f'peak_memory_{loss_collection.device.type}{global_rank}_MB',
                float('nan'))
            pr_str = f"global_rank: {global_rank}, peak_gpu_memory: {mem_peak:.5g}\niter step: [{it}/{max_iter}], lr: {lr:.5}\n"
            pr_str += f"rt_total: {rt_total_2:.2f}, rt_log: {rt_log:.2f}\n"
            pr_str += f"batch_size: {loss_collection.problem.batch_size}, path_size_retain: {loss_collection.problem.num_xpath_retain}\n"
            pr_str += "\n".join([f'{k}: {v}' for k, v in newlog_dict.items()])
            pr_str += '\n'
            print(pr_str)

    loss_collection.finalize_train()
    return hist_dict


==> m756_sr/mfg_lqr_exact.py <==
from typing import Callable, Optional

import numpy as np
from scipy.integrate import quad_vec, solve_ivp
from scipy.interpolate import CubicSpline, interp1d
from scipy.linalg import eig, expm


class MFGValueFunction(object):
    """
    Linear-quadratic mean-field game value function solver.

    State dynamics:
        dX = (u + c0*(m - X) + c1*(x* - m)) dt + sigma dW

    Cost functional:
        J(u) = 0.5 * E[∫ (c2|u|² + c3|X-m|² + c4|X-x*|²) dt + c5|X(T)-x*(T)|² + 1]

    Value function ansatz:
        v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5

    Optimal control:
        u* = -c2^{-1} (a(t)(x - m(t)) + b(t))

    The coefficients satisfy the following ODE system:

        a'(t) = (1/c2) a(t)² + 2 c0 a(t) - (c3 + c4),       a(T) = c5
        m'(t) = - (1/c2) b(t) + c1 (x*(t) - m(t)),          m(0) = m0
        b'(t) = c0 b(t) - c4 (m(t) - x*(t)),               b(T) = c5 (m(T) - x*(T))
        gamma'(t) = -0.5[ (1/c2)|b(t)|² + sigma² d a(t) + c4|m(t)-x*(t)|² ],   gamma(T)=0.5 c5|m(T)-x*(T)|²

    The system is solved numerically by:
        1. Solving for m(t) and b(t) via a two-point boundary value problem,
           reduced to an initial value problem by first determining b(0) using the
           matrix exponential of the linear system.
        2. Solving the Riccati equation for a(t) backwards from t=T.
        3. Integrating gamma(t) backwards using the computed m(t), b(t), a(t).
    """

    def __init__(
        self,
        te: float = 1.0,
        sigma: float = 1.0,
        dim: int = 2,
        c0: float = 0.0,
        c1: float = 0.0,
        c2: float = 1.0,
        c3: float = 1.0,
        c4: float = 1.0,
        c5: float = 1.0,
        x_star: Callable[[float], np.ndarray] = None,
        m0: Optional[np.ndarray] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = 'RK45',
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        """
        Parameters:
            te       : Terminal time (T)
            sigma    : Diffusion coefficient
            dim      : State space dimension
            c0, c1, c2, c3, c4, c5 : Model constants
            x_star   : Target trajectory function, input scalar t, returns array of shape (dim,)
            m0       : Initial mean, default zero vector (symmetric uniform distribution)
            t_grid   : Time grid for interpolation, automatically generated if None
            method   : ODE solver method (for solve_ivp)
            rtol, atol: Integration tolerances
        """
        self.te = te
        self.sigma = sigma
        self.dim = dim
        self.c0 = c0
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.x_star = x_star if x_star is not None else (
            lambda t: np.zeros(dim))
        self.m0 = np.zeros(dim) if m0 is None else np.asarray(m0)
        self.method = method
        self.rtol = rtol
        self.atol = atol

        # Generate time grid if not provided
        if t_grid is None:
            self.t_grid = np.linspace(0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid)

        # Compute all coefficient functions
        self._compute_m_and_b()
        self._compute_a_and_gamma()

        # Build interpolators for fast evaluation
        self._build_interpolants()

    def _compute_m_and_b(self):
        """
        Compute m(t) and b(t) on the time grid using a vectorized approach.

        The linear ODE system for (m, b) is:
            dm/dt = -c1 m - (1/c2) b + c1 x*
            db/dt = -c4 m + c0 b + c4 x*
        with boundary conditions:
            m(0) = m0,   b(T) = c5 (m(T) - x*(T))

        The solution is obtained by:
            1. Compute the matrix exponential of the 2x2 coefficient matrix.
            2. Compute the integrals I_m(T), I_b(T) using vectorized quadrature.
            3. Solve for b(0) from the terminal condition.
            4. Integrate the ODE forward from t=0 to t=T with initial condition [m0, b(0)].
        """
        d = self.dim
        A = np.array([[-self.c1, -1.0 / self.c2], [-self.c4, self.c0]])

        # Matrix exponential function phi(t) = exp(A t)
        eigvals, eigvecs = eig(A)
        λ1, λ2 = eigvals
        if np.iscomplex(λ1) or np.iscomplex(λ2):

            def phi(t):
                return expm(A * t)
        else:
            λ1, λ2 = λ1.real, λ2.real
            P = eigvecs
            P_inv = np.linalg.inv(P)

            def phi(t):
                D = np.diag([np.exp(λ1 * t), np.exp(λ2 * t)])
                return P @ D @ P_inv

        Phi_T = phi(self.te)
        phi11_T, phi12_T = Phi_T[0, 0], Phi_T[0, 1]
        phi21_T, phi22_T = Phi_T[1, 0], Phi_T[1, 1]

        # Vectorized computation of the integrals I_m(T), I_b(T)
        def integrand_vector(s):
            xs = self.x_star(s)  # shape (d,)
            Phi_ts = phi(self.te - s)
            w_m = Phi_ts[0, 0] * self.c1 + Phi_ts[0, 1] * self.c4
            w_b = Phi_ts[1, 0] * self.c1 + Phi_ts[1, 1] * self.c4
            return w_m * xs, w_b * xs

        I_m_T, _ = quad_vec(lambda s: integrand_vector(s)[0],
                            0,
                            self.te,
                            limit=100)
        I_b_T, _ = quad_vec(lambda s: integrand_vector(s)[1],
                            0,
                            self.te,
                            limit=100)

        # Solve for b(0) = b0
        lhs = phi22_T - self.c5 * phi12_T
        rhs = self.c5 * (phi11_T * self.m0 + I_m_T -
                         self.x_star(self.te)) - phi21_T * self.m0 - I_b_T
        b0 = rhs / lhs

        # Integrate the ODE forward to obtain the full trajectories
        def ode_func(t, y):
            m = y[:d]
            b = y[d:]
            x_t = self.x_star(t)
            dmdt = -self.c1 * m - (1.0 / self.c2) * b + self.c1 * x_t
            dbdt = -self.c4 * m + self.c0 * b + self.c4 * x_t
            return np.concatenate([dmdt, dbdt])

        y0 = np.concatenate([self.m0, b0])
        sol = solve_ivp(ode_func, [0, self.te],
                        y0,
                        t_eval=self.t_grid,
                        method=self.method,
                        rtol=self.rtol,
                        atol=self.atol)
        if not sol.success:
            raise RuntimeError(f"m/b integration failed: {sol.message}")

        self.m_vals = sol.y[:d, :].T  # shape (len(t_grid), d)
        self.b_vals = sol.y[d:, :].T

    def _compute_a_and_gamma(self):
        """
        Compute a(t) and gamma(t) on the time grid.

        a(t) satisfies the Riccati equation:
            a' = (1/c2) a² + 2 c0 a - (c3 + c4),   a(T) = c5
        solved backwards from t=T.

        gamma(t) satisfies:
            gamma' = -0.5[ (1/c2)|b|² + sigma² d a + c4|m - x*|² ],   gamma(T) = 0.5 c5 |m(T)-x*(T)|²
        integrated backwards using the previously computed m(t), b(t), a(t).
        """

        # Riccati equation for a(t)
        def riccati_rhs(_t, a):
            return (1.0 / self.c2) * a**2 + 2.0 * self.c0 * a - (self.c3 +
                                                                 self.c4)

        # Integrate backwards from T to 0
        sol_a = solve_ivp(riccati_rhs, [self.te, 0], [self.c5],
                          t_eval=self.t_grid[::-1],
                          method=self.method,
                          rtol=self.rtol,
                          atol=self.atol)
        if not sol_a.success:
            raise RuntimeError(f"Riccati integration failed: {sol_a.message}")

        self.a_vals = sol_a.y[0][::-1]  # align with forward time grid

        # Interpolators for m, b, a (needed for gamma integration)
        m_interp = CubicSpline(self.t_grid, self.m_vals, axis=0)
        b_interp = CubicSpline(self.t_grid, self.b_vals, axis=0)
        a_interp = CubicSpline(self.t_grid, self.a_vals, axis=0)

        # Right-hand side for gamma (backward integration)
        def gamma_rhs(t, gamma):
            m_t = m_interp(t)
            b_t = b_interp(t)
            a_t = a_interp(t)
            x_t = self.x_star(t)

            term1 = (1.0 / self.c2) * np.dot(b_t, b_t)
            term2 = self.sigma**2 * self.dim * a_t
            term3 = self.c4 * np.dot(m_t - x_t, m_t - x_t)
            return -0.5 * (term1 + term2 + term3)

        # Terminal condition for gamma
        m_T = m_interp(self.te)
        x_T = self.x_star(self.te)
        gamma_T = 0.5 * self.c5 * np.dot(m_T - x_T, m_T - x_T)

        # Integrate gamma backwards
        t_rev = self.t_grid[::-1]
        sol_gamma = solve_ivp(gamma_rhs, [self.te, 0], [gamma_T],
                              t_eval=t_rev,
                              method=self.method,
                              rtol=self.rtol,
                              atol=self.atol)
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]

    def _build_interpolants(self):
        """Build cubic spline interpolators for all coefficient functions."""
        self.m_interp = interp1d(self.t_grid,
                                 self.m_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.b_interp = interp1d(self.t_grid,
                                 self.b_vals,
                                 axis=0,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.a_interp = interp1d(self.t_grid,
                                 self.a_vals,
                                 kind='cubic',
                                 fill_value='extrapolate')
        self.gamma_interp = interp1d(self.t_grid,
                                     self.gamma_vals,
                                     kind='cubic',
                                     fill_value='extrapolate')

    def __call__(self, t: np.ndarray, x: np.ndarray) -> np.ndarray:

        t = np.asarray(t)
        x = np.asarray(x)
        if t.ndim == 0:
            t = t.reshape(1, 1)
        if x.ndim == 1:
            x = x.reshape(1, -1)

        # shape (batch_dim, dim of variable)
        m_t = self.m_interp(t.squeeze(-1))
        b_t = self.b_interp(t.squeeze(-1))
        a_t = self.a_interp(t.squeeze(-1))[..., None]
        gamma_t = self.gamma_interp(t.squeeze(-1))[..., None]

        # Value function ansatz:
        # v(t,x) = 0.5 * a(t) |x - m(t)|² + b(t)·(x - m(t)) + gamma(t) + 0.5
        v1 = 0.5 * a_t * np.sum((x - m_t)**2, axis=-1, keepdims=True)
        v2 = np.sum(b_t * (x - m_t), axis=-1, keepdims=True)
        v_vals = v1 + v2 + gamma_t + 0.5
        return v_vals


==> m756_sr/mfg_sr_exact.py <==
from typing import Optional

import numpy as np
from scipy.integrate import solve_ivp
from scipy.interpolate import interp1d


class MFGValueFunction(object):
    r"""
    Interbank systemic-risk mean-field game reference solver.

    State dynamics:
        dZ_t = (c1 (m_bar - Z_t) + u_t) dt + c2 dB_t

    Cost functional:
        J(u) = E[\int_0^T (0.5 u_t^2 - c3 u_t (m_bar - Z_t)
               + 0.5 c4 (m_bar - Z_t)^2) dt
               + 0.5 c5 (m_bar - Z_T)^2]

    Value function ansatz:
        v(t, z) = 0.5 eta(t) (z - m_bar)^2 + gamma(t)

    Optimal control:
        u*(t, z) = (c3 + eta(t)) (m_bar - z)

    In the no-common-noise setting considered in manuscript.tex, the population
    mean reserve is conserved along the equilibrium and equals the initial mean
    m0. The coefficient functions satisfy

        eta'(t) = 2(c1 + c3) eta(t) + eta(t)^2 - (c4 - c3^2),   eta(T) = c5
        gamma'(t) = -0.5 c2^2 eta(t),                           gamma(T) = 0

    and are solved numerically backward from t = T.
    """

    def __init__(
        self,
        te: float = 1.0,
        dim: int = 1,
        c1: float = 1.0,
        c2: Optional[float] = None,
        c3: float = 1.0,
        c4: float = 2.0,
        c5: float = 1.0,
        m0: Optional[float] = None,
        t_grid: Optional[np.ndarray] = None,
        method: str = "RK45",
        rtol: float = 1e-8,
        atol: float = 1e-8,
    ):
        if dim != 1:
            raise ValueError(
                "The systemic-risk reference solution is scalar-valued, so dim must be 1."
            )

        self.te = te
        self.dim = dim
        self.c1 = c1
        self.c2 = c2
        self.c3 = c3
        self.c4 = c4
        self.c5 = c5
        self.m0 = 0.0 if m0 is None else float(np.asarray(m0).reshape(-1)[0])
        self.method = method
        self.rtol = rtol
        self.atol = atol

        if t_grid is None:
            self.t_grid = np.linspace(0.0, te, 200)
        else:
            self.t_grid = np.asarray(t_grid, dtype=float)

        self._compute_eta_and_gamma()
        self._build_interpolants()

    def _compute_eta_and_gamma(self):

        def eta_rhs(_t, eta):
            return 2.0 * (self.c1 + self.c3) * eta + eta**2 - (self.c4 -
                                                               self.c3**2)

        t_rev = self.t_grid[::-1]
        sol_eta = solve_ivp(
            eta_rhs,
            [self.te, 0.0],
            [self.c5],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_eta.success:
            raise RuntimeError(f"Eta integration failed: {sol_eta.message}")

        self.eta_vals = sol_eta.y[0][::-1]

        eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )

        def gamma_rhs(t, gamma):
            eta_t = float(eta_interp(t))
            return -0.5 * self.c2**2 * eta_t

        sol_gamma = solve_ivp(
            gamma_rhs,
            [self.te, 0.0],
            [0.0],
            t_eval=t_rev,
            method=self.method,
            rtol=self.rtol,
            atol=self.atol,
        )
        if not sol_gamma.success:
            raise RuntimeError(
                f"Gamma integration failed: {sol_gamma.message}")

        self.gamma_vals = sol_gamma.y[0][::-1]
        self.m_vals = np.full_like(self.t_grid, self.m0, dtype=float)

    def _build_interpolants(self):
        self.eta_interp = interp1d(
            self.t_grid,
            self.eta_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.gamma_interp = interp1d(
            self.t_grid,
            self.gamma_vals,
            kind="cubic",
            fill_value="extrapolate",
        )
        self.m_interp = interp1d(
            self.t_grid,
            self.m_vals,
            kind="linear",
            fill_value="extrapolate",
        )

    def _prepare_inputs(self, t, x):
        t_arr = np.asarray(t, dtype=float)
        x_arr = np.asarray(x, dtype=float)

        if t_arr.ndim == 0:
            t_arr = t_arr.reshape(1)
        if x_arr.ndim == 0:
            x_arr = x_arr.reshape(1)

        if t_arr.ndim > 1:
            if t_arr.shape[-1] != 1:
                raise ValueError(
                    "t must be a scalar, a one-dimensional array, or an array with last dimension 1."
                )
            t_arr = np.squeeze(t_arr, axis=-1)

        if x_arr.ndim > 1:
            if x_arr.shape[-1] != 1:
                raise ValueError(
                    "x must be scalar-valued, so its last dimension must be 1."
                )
            x_arr = np.squeeze(x_arr, axis=-1)

        t_arr, x_arr = np.broadcast_arrays(t_arr, x_arr)
        return t_arr, x_arr

    def mean_reserve(self, t):
        t_arr = np.asarray(t, dtype=float)
        return self.m_interp(t_arr)

    def optimal_control(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        m_t = self.m_interp(t_arr)
        u_vals = (self.c3 + eta_t) * (m_t - x_arr)
        return u_vals[..., None]

    def u_star(self, t, x):
        return self.optimal_control(t, x)

    def control(self, t, x):
        return self.optimal_control(t, x)

    def __call__(self, t, x):
        t_arr, x_arr = self._prepare_inputs(t, x)
        eta_t = self.eta_interp(t_arr)
        gamma_t = self.gamma_interp(t_arr)
        m_t = self.m_interp(t_arr)
        v_vals = 0.5 * eta_t * (x_arr - m_t)**2 + gamma_t
        return v_vals[..., None]


==> m756_sr/networks.py <==
# Networks
from typing import Sequence

import torch
from torch import nn
from torch.amp import autocast

from ex_meta import isin_ddp


def make_multi_scale_net(
    subnet_generator: callable,
    num_subnets: int,
    step_scale=1.0,
):

    class MultiScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            subnets = [subnet_generator() for _ in range(num_subnets)]
            self.subnets = nn.ModuleList(subnets)
            self.scales = 1. + step_scale * torch.arange(0, num_subnets)

        def call(self, x):
            subnet_output = torch.stack(
                [
                    subnet(s * x)
                    for s, subnet in zip(self.scales, self.subnets)
                ],
                dim=-1,
            )
            return subnet_output.mean(dim=-1)

        def forward(self, x):
            return self.call(x)

    return MultiScaleNN()


def make_var_scale_net(
    backbone_net: callable,
    scale_net: callable,
):

    class VarScaleNN(nn.Module):

        def __init__(self):
            super().__init__()
            self.backbone_net = backbone_net
            self.scale_net = scale_net

        def call(self, x):
            scale = self.scale_net(x)
            output = self.backbone_net(scale * x)
            return output

        def forward(self, x):
            return self.call(x)

    return VarScaleNN()


def make_inputlayer(dim_in,
                    dim_out,
                    bias_shift=0.,
                    bias_uniform=False,
                    time_uniform_rad=1.0):

    xlayer = nn.Linear(dim_in, dim_out)
    if bias_uniform:
        # bias is initialized to uniform(-1, 1) for better performance (empirically found).
        xlayer.bias.data.uniform_(-1.0, 1.0)
    if bias_shift != 0.0:
        xlayer.bias.data += bias_shift

    if time_uniform_rad is not None:
        assert dim_in >= 2, "dim_in must be at least 2 for time_uniform_rad is not None"
        xlayer.weight.data[:, 0].uniform_(-time_uniform_rad, time_uniform_rad)

    return xlayer


def make_hidden_layers(
    xdims,
    act_func,
    layer_norm: bool = False,
    batch_norm: bool = False,
):
    layers = []
    if layer_norm is True:
        layers.append(nn.LayerNorm(xdims[1]))
    num_hidden = len(xdims) - 2

    if num_hidden > 0:
        layers.append(act_func())
        for i in range(1, num_hidden):
            layers.append(nn.Linear(xdims[i], xdims[i + 1]))
            if batch_norm is True:
                layers.append(nn.BatchNorm1d(xdims[i + 1]))
            if layer_norm is True:
                layers.append(nn.LayerNorm(xdims[i + 1]))
            layers.append(act_func())
        layers.append(nn.Linear(xdims[-2], xdims[-1]))
    else:
        layers.append(nn.Identity())

    nn_seq = nn.Sequential(*layers)
    if isin_ddp() and batch_norm:
        nn_seq = nn.SyncBatchNorm.convert_sync_batchnorm(nn_seq)

    return nn_seq


class FourierFeatures(nn.Module):

    def __init__(
        self,
        min_frequency: int = 1,
        max_frequency: int = 10,
    ):
        super().__init__()
        self.freqs = nn.Parameter(
            1.0 * torch.arange(min_frequency, max_frequency + 1))
        self.num_freqs = self.freqs.shape[0]

    def forward(self, x):
        x_proj = torch.einsum('...i,j->...ij', x, self.freqs)
        sin_val = torch.sin(x_proj).flatten(start_dim=-2, end_dim=-1)
        cos_val = torch.cos(x_proj).flatten(start_dim=-2, end_dim=-1)
        return torch.cat([sin_val, cos_val], dim=-1)


class DNNx(nn.Module):

    def __init__(self,
                 xdims: Sequence,
                 bias_uniform=True,
                 shell_func=None,
                 act_func=nn.ReLU,
                 layer_norm=False,
                 batch_norm=False,
                 time_uniform_rad=None,
                 scale_ub=1.0,
                 scale_lb=1.0,
                 enable_autocast=False,
                 autocast_dtype=torch.float16):
        # xdims: Sequence of ints, or [int, int, ..., int, int].
        # shell_func: (x, layer_output) -> dnn_output
        # time_uniform_rad: float, the radius for uniform initialization of the time dimension. This only affects the initialization of the input layer.

        super().__init__()
        dim_x = xdims[0]
        dim_out = xdims[-1]
        self.dim_x = dim_x
        self.dim_out = dim_out

        self.enable_autocast = enable_autocast
        if enable_autocast:
            self.autocast_dtype = autocast_dtype
        else:
            self.autocast_dtype = None

        self.xlayer = make_inputlayer(xdims[0],
                                      xdims[1],
                                      time_uniform_rad=time_uniform_rad,
                                      bias_uniform=bias_uniform)
        self.hidden_layers = make_hidden_layers(
            xdims,
            act_func=act_func,
            layer_norm=layer_norm,
            batch_norm=batch_norm,
        )
        self.layers = nn.Sequential(*[self.xlayer, self.hidden_layers])

        if (scale_ub != 1.0) or (scale_lb != 1.0):
            w = torch.linspace(scale_lb, scale_ub, dim_out)
            self.scale_layer = lambda z: w * z
        else:
            self.scale_layer = lambda z: z

        self.shell_func = shell_func

    def call(self, x):

        if x.ndim > 1:
            # flatten for the using of BatchNorm1d
            batch_dim = x.shape[:-1]
            flat_x = x.flatten(end_dim=-2)
        else:
            batch_dim = ()
            flat_x = x
        y = self.layers(flat_x)
        y = self.scale_layer(y)
        if self.shell_func is not None:
            y = self.shell_func(flat_x, y)
        if x.ndim > 1:
            y = y.unflatten(0, batch_dim)
        return y

    def forward(self, x):
        with autocast(x.device.type,
                      enabled=self.enable_autocast,
                      dtype=self.autocast_dtype):
            y = self.call(x)
        return y.float()

    @property
    def module(self):
        return self


==> m756_sr/plot_control_sections_meanstd.py <==
import argparse
import csv
import re
from math import floor
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


RUN_PATTERN = re.compile(r"_r(\d+)_control_sections\.csv$")


def parse_args():
    parser = argparse.ArgumentParser(
        description=(
            "Aggregate multiple control_sections CSV files and plot the "
            "mean learned control with a +/- 2 SD band."
        ))
    parser.add_argument(
        "--base-prefix",
        default=(
            "m756_sr/outputs/"
            "00_DfMartNet_MFG_SR_d2_W104_H6_BZ102400__"
        ),
        help=(
            "Common prefix of the run files. Existing files matching "
            "'<base-prefix>r*_control_sections.csv' will be aggregated."
        ),
    )
    parser.add_argument(
        "--output-prefix",
        default=None,
        help=(
            "Output prefix for the aggregated figure and CSV. "
            "Defaults to '<base-prefix>control_sections_meanstd'."
        ),
    )
    parser.add_argument(
        "--max-rug-points",
        type=int,
        default=5000,
        help="Maximum number of rug points kept for each time slice.",
    )
    return parser.parse_args()


def parse_time_suffix(tag):
    if not tag.startswith("t"):
        raise ValueError(f"Unexpected time tag: {tag}")
    return float(tag[1:].replace("p", "."))


def discover_input_files(base_prefix):
    base_path = Path(base_prefix)
    pattern = f"{base_path.name}r*_control_sections.csv"
    candidates = sorted(base_path.parent.glob(pattern))
    parsed = []
    for path in candidates:
        match = RUN_PATTERN.search(path.name)
        if match:
            parsed.append((int(match.group(1)), path))
    if not parsed:
        raise FileNotFoundError(
            f"No control_sections CSV files found for prefix {base_prefix!r}."
        )
    return [path for _, path in sorted(parsed)]


def read_control_sections_csv(path):
    with path.open("r", encoding="utf-8", newline="") as handle:
        reader = csv.DictReader(handle)
        rows = list(reader)

    if not rows:
        raise ValueError(f"CSV file is empty: {path}")

    tags = sorted(
        [name.removeprefix("u_pred_") for name in rows[0] if name.startswith("u_pred_")],
        key=parse_time_suffix,
    )
    if not tags:
        raise ValueError(f"No control-section columns found in {path}")

    z_grid = np.array([float(row["z"]) for row in rows if row.get("z", "").strip()])
    curves = {}
    for tag in tags:
        pred_key = f"u_pred_{tag}"
        true_key = f"u_true_{tag}"
        z_slice_key = f"z_slice_{tag}"

        u_pred = np.array([float(row[pred_key]) for row in rows if row.get(pred_key, "").strip()])
        u_true = np.array([float(row[true_key]) for row in rows if row.get(true_key, "").strip()])
        z_slice = np.array([
            float(row[z_slice_key]) for row in rows if row.get(z_slice_key, "").strip()
        ])

        if len(u_pred) != len(z_grid) or len(u_true) != len(z_grid):
            raise ValueError(
                f"Inconsistent curve length in {path.name} for time slice {tag}."
            )

        curves[tag] = {
            "u_pred": u_pred,
            "u_true": u_true,
            "z_slice": z_slice,
        }

    return {
        "path": path,
        "z": z_grid,
        "tags": tags,
        "curves": curves,
    }


def aggregate_runs(run_tables):
    base_z = run_tables[0]["z"]
    base_tags = run_tables[0]["tags"]
    for table in run_tables[1:]:
        if table["tags"] != base_tags:
            raise ValueError("Input files do not share the same time slices.")
        if not np.allclose(table["z"], base_z):
            raise ValueError("Input files do not share the same z grid.")

    aggregated = {}
    for tag in base_tags:
        u_true_ref = run_tables[0]["curves"][tag]["u_true"]
        pred_stack = []
        z_slice_all = []
        for table in run_tables:
            curve = table["curves"][tag]
            if not np.allclose(curve["u_true"], u_true_ref):
                raise ValueError(
                    f"Exact control mismatch detected for time slice {tag}."
                )
            pred_stack.append(curve["u_pred"])
            z_slice_all.append(curve["z_slice"])

        pred_stack = np.stack(pred_stack, axis=0)
        if pred_stack.shape[0] > 1:
            pred_std = pred_stack.std(axis=0, ddof=1)
        else:
            pred_std = np.zeros_like(pred_stack[0])

        aggregated[tag] = {
            "u_pred_mean": pred_stack.mean(axis=0),
            "u_pred_std": pred_std,
            "u_true": u_true_ref,
            "z_slice": np.concatenate(z_slice_all) if z_slice_all else np.array([]),
        }

    return {
        "z": base_z,
        "tags": base_tags,
        "n_runs": len(run_tables),
        "runs": [table["path"] for table in run_tables],
        "curves": aggregated,
    }


def quantile(xs, q):
    xs = np.sort(xs)
    if xs.size == 0:
        return None
    idx = q * (xs.size - 1)
    lo = int(floor(idx))
    hi = min(lo + 1, xs.size - 1)
    weight = idx - lo
    return xs[lo] * (1 - weight) + xs[hi] * weight


def downsample_rug(z_slice, max_points):
    if z_slice.size <= max_points or max_points <= 0:
        return z_slice
    rng = np.random.default_rng(0)
    keep = rng.choice(z_slice.size, size=max_points, replace=False)
    return z_slice[np.sort(keep)]


def plot_aggregated_sections(aggregated, output_pdf, max_rug_points):
    z_grid = aggregated["z"]
    tags = aggregated["tags"]

    fig, axes = plt.subplots(1, len(tags), figsize=(4.5 * len(tags), 3.5), sharey=True)
    if len(tags) == 1:
        axes = [axes]

    max_abs_u = 0.0
    for ax, tag in zip(axes, tags):
        curve = aggregated["curves"][tag]
        mean = curve["u_pred_mean"]
        std = curve["u_pred_std"]
        exact = curve["u_true"]
        band_low = mean - 2.0 * std
        band_high = mean + 2.0 * std

        max_abs_u = max(
            max_abs_u,
            np.abs(exact).max(),
            np.abs(band_low).max(),
            np.abs(band_high).max(),
        )

        ax.plot(z_grid, mean, color="C0", label=r"$\mathrm{mean}(u_{\alpha})$")
        ax.fill_between(
            z_grid,
            band_low,
            band_high,
            color="C0",
            alpha=0.2,
            label=r"$\pm 2\mathrm{SD}$",
        )
        ax.plot(
            z_grid,
            exact,
            color="C1",
            linestyle="--",
            label=r"$u^*(t,z)$",
        )
        ax.set_title(rf"$t={parse_time_suffix(tag):.2f}$")
        ax.grid(True, alpha=0.3)

    y_lim = max(1.0, 1.05 * max_abs_u)
    rug_y0 = -y_lim
    rug_y1 = -0.92 * y_lim
    for ax, tag in zip(axes, tags):
        rug_slice = downsample_rug(aggregated["curves"][tag]["z_slice"], max_rug_points)
        ax.set_ylim(-y_lim, y_lim)
        if rug_slice.size:
            ax.vlines(
                rug_slice,
                rug_y0,
                rug_y1,
                color="black",
                alpha=0.03,
                linewidth=0.5,
                zorder=0,
            )
    axes[0].legend()

    output_pdf.parent.mkdir(parents=True, exist_ok=True)
    plt.tight_layout()
    plt.savefig(output_pdf)
    plt.close(fig)


def write_aggregated_csv(aggregated, output_csv):
    z_grid = aggregated["z"]
    tags = aggregated["tags"]

    max_len = len(z_grid)
    for tag in tags:
        max_len = max(max_len, len(aggregated["curves"][tag]["z_slice"]))

    fieldnames = ["z"]
    for tag in tags:
        fieldnames.extend(
            [
                f"u_pred_mean_{tag}",
                f"u_pred_std_{tag}",
                f"u_true_{tag}",
                f"z_slice_{tag}",
            ]
        )

    output_csv.parent.mkdir(parents=True, exist_ok=True)
    with output_csv.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for idx in range(max_len):
            row = {}
            if idx < len(z_grid):
                row["z"] = f"{z_grid[idx]:.12g}"
            for tag in tags:
                curve = aggregated["curves"][tag]
                if idx < len(z_grid):
                    row[f"u_pred_mean_{tag}"] = f"{curve['u_pred_mean'][idx]:.12g}"
                    row[f"u_pred_std_{tag}"] = f"{curve['u_pred_std'][idx]:.12g}"
                    row[f"u_true_{tag}"] = f"{curve['u_true'][idx]:.12g}"
                if idx < len(curve["z_slice"]):
                    row[f"z_slice_{tag}"] = f"{curve['z_slice'][idx]:.12g}"
            writer.writerow(row)


def main():
    args = parse_args()
    input_files = discover_input_files(args.base_prefix)
    run_tables = [read_control_sections_csv(path) for path in input_files]
    aggregated = aggregate_runs(run_tables)

    output_prefix = args.output_prefix
    if output_prefix is None:
        output_prefix = f"{args.base_prefix}control_sections_meanstd"
    output_prefix = Path(output_prefix)

    output_pdf = output_prefix.with_suffix(".pdf")
    output_csv = output_prefix.with_suffix(".csv")
    plot_aggregated_sections(aggregated, output_pdf, args.max_rug_points)
    write_aggregated_csv(aggregated, output_csv)

    print(f"Aggregated {aggregated['n_runs']} runs:")
    for path in aggregated["runs"]:
        print(f"  {path}")
    print(f"Saved figure: {output_pdf}")
    print(f"Saved data:   {output_csv}")
    for tag in aggregated["tags"]:
        z_slice = aggregated["curves"][tag]["z_slice"]
        q05 = quantile(z_slice, 0.05)
        q50 = quantile(z_slice, 0.50)
        q95 = quantile(z_slice, 0.95)
        print(
            f"{tag}: z_slice q05={q05:.4f}, q50={q50:.4f}, q95={q95:.4f}"
        )


if __name__ == "__main__":
    main()

==> m756_sr/plot_reserve_moments_meanstd.py <==
import argparse
import csv
import re
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


RUN_PATTERN = re.compile(r"_r(\d+)_reserve_moments\.csv$")


def parse_args():
    parser = argparse.ArgumentParser(
        description=(
            "Aggregate multiple reserve_moments CSV files and plot the "
            "mean empirical reserve trajectory with a +/- 2 SD band."
        ))
    parser.add_argument(
        "--base-prefix",
        default=(
            "m756_sr/outputs/"
            "00_DfMartNet_MFG_SR_d2_W104_H6_BZ102400__"
        ),
        help=(
            "Common prefix of the run files. Existing files matching "
            "'<base-prefix>r*_reserve_moments.csv' will be aggregated."
        ),
    )
    parser.add_argument(
        "--output-prefix",
        default=None,
        help=(
            "Output prefix for the aggregated figure and CSV. "
            "Defaults to '<base-prefix>reserve_moments_meanstd'."
        ),
    )
    return parser.parse_args()


def discover_input_files(base_prefix):
    base_path = Path(base_prefix)
    pattern = f"{base_path.name}r*_reserve_moments.csv"
    candidates = sorted(base_path.parent.glob(pattern))
    parsed = []
    for path in candidates:
        match = RUN_PATTERN.search(path.name)
        if match:
            parsed.append((int(match.group(1)), path))
    if not parsed:
        raise FileNotFoundError(
            f"No reserve_moments CSV files found for prefix {base_prefix!r}."
        )
    return [path for _, path in sorted(parsed)]


def read_reserve_csv(path):
    with path.open("r", encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"CSV file is empty: {path}")

    t_grid = np.array([float(row["t"]) for row in rows], dtype=float)
    m_hat = np.array([float(row["m_hat"]) for row in rows], dtype=float)
    m_true = np.array([float(row["m_true"]) for row in rows], dtype=float)
    reserve_var = np.array(
        [float(row["E[(Z_t-m_hat)^2]"]) for row in rows],
        dtype=float,
    )
    return {
        "path": path,
        "t": t_grid,
        "m_hat": m_hat,
        "m_true": m_true,
        "reserve_var": reserve_var,
    }


def aggregate_runs(run_tables):
    base_t = run_tables[0]["t"]
    base_true = run_tables[0]["m_true"]
    for table in run_tables[1:]:
        if not np.allclose(table["t"], base_t):
            raise ValueError("Input files do not share the same time grid.")
        if not np.allclose(table["m_true"], base_true):
            raise ValueError("Input files do not share the same exact mean path.")

    m_hat_stack = np.stack([table["m_hat"] for table in run_tables], axis=0)
    reserve_var_stack = np.stack([table["reserve_var"] for table in run_tables], axis=0)
    if m_hat_stack.shape[0] > 1:
        m_hat_std = m_hat_stack.std(axis=0, ddof=1)
        reserve_var_std = reserve_var_stack.std(axis=0, ddof=1)
    else:
        m_hat_std = np.zeros_like(m_hat_stack[0])
        reserve_var_std = np.zeros_like(reserve_var_stack[0])

    return {
        "t": base_t,
        "m_true": base_true,
        "m_hat_mean": m_hat_stack.mean(axis=0),
        "m_hat_std": m_hat_std,
        "reserve_var_mean": reserve_var_stack.mean(axis=0),
        "reserve_var_std": reserve_var_std,
        "n_runs": len(run_tables),
        "runs": [table["path"] for table in run_tables],
    }


def plot_aggregated_moments(aggregated, output_pdf):
    t_grid = aggregated["t"]
    m_mean = aggregated["m_hat_mean"]
    m_std = aggregated["m_hat_std"]
    m_true = aggregated["m_true"]

    fig, ax = plt.subplots(1, 1, figsize=(6.0, 3.6))
    ax.plot(t_grid, m_mean, color="C0", label=r"$\mathrm{mean}(\hat m_t)$")
    ax.fill_between(
        t_grid,
        m_mean - 2.0 * m_std,
        m_mean + 2.0 * m_std,
        color="C0",
        alpha=0.2,
        label=r"$\pm 2\mathrm{SD}$",
    )
    ax.plot(t_grid, m_true, color="C1", linestyle="--", label=r"$m_t^*$")
    ax.legend()
    ax.grid(True, alpha=0.3)

    output_pdf.parent.mkdir(parents=True, exist_ok=True)
    plt.tight_layout()
    plt.savefig(output_pdf)
    plt.close(fig)


def write_aggregated_csv(aggregated, output_csv):
    fieldnames = [
        "t",
        "m_hat_mean",
        "m_hat_std",
        "m_true",
        "E[(Z_t-m_hat)^2]_mean",
        "E[(Z_t-m_hat)^2]_std",
    ]
    output_csv.parent.mkdir(parents=True, exist_ok=True)
    with output_csv.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for idx, t_val in enumerate(aggregated["t"]):
            writer.writerow({
                "t": f"{t_val:.12g}",
                "m_hat_mean": f"{aggregated['m_hat_mean'][idx]:.12g}",
                "m_hat_std": f"{aggregated['m_hat_std'][idx]:.12g}",
                "m_true": f"{aggregated['m_true'][idx]:.12g}",
                "E[(Z_t-m_hat)^2]_mean": f"{aggregated['reserve_var_mean'][idx]:.12g}",
                "E[(Z_t-m_hat)^2]_std": f"{aggregated['reserve_var_std'][idx]:.12g}",
            })


def main():
    args = parse_args()
    input_files = discover_input_files(args.base_prefix)
    run_tables = [read_reserve_csv(path) for path in input_files]
    aggregated = aggregate_runs(run_tables)

    output_prefix = args.output_prefix
    if output_prefix is None:
        output_prefix = f"{args.base_prefix}reserve_moments_meanstd"
    output_prefix = Path(output_prefix)

    output_pdf = output_prefix.with_suffix(".pdf")
    output_csv = output_prefix.with_suffix(".csv")
    plot_aggregated_moments(aggregated, output_pdf)
    write_aggregated_csv(aggregated, output_csv)

    max_abs_mean_error = float(
        np.max(np.abs(aggregated["m_hat_mean"] - aggregated["m_true"]))
    )
    max_two_sd = float(np.max(2.0 * aggregated["m_hat_std"]))

    print(f"Aggregated {aggregated['n_runs']} runs:")
    for path in aggregated["runs"]:
        print(f"  {path}")
    print(f"Saved figure: {output_pdf}")
    print(f"Saved data:   {output_csv}")
    print(f"max_abs_mean_error={max_abs_mean_error:.12g}")
    print(f"max_two_sd={max_two_sd:.12g}")


if __name__ == "__main__":
    main()

==> m756_sr/runtask.py <==
import ast
import os
import warnings
from configparser import ConfigParser, ExtendedInterpolation
from pathlib import Path

import matplotlib
import numpy as np
import pandas as pd
import psutil
import torch
import torch.distributed as dist

from sav_res_via_solver import plot_hist_summary, summary_hist
from solver import solve
from utils import get_global_rank, get_local_rank, get_world_size, isin_ddp

DEFAULT_CONFIG = './default_config.ini'
TASK_PATH = './taskfiles'


def set_seed(config):
    """Set random seed for reproducibility"""
    seed_str = config.get('Environment', 'seed')
    if seed_str != "None":
        seed = ast.literal_eval(seed_str) + get_global_rank()
        torch.manual_seed(seed)
        np.random.seed(seed)
        # Set GPU/XPU seeds
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
        if torch.xpu.is_available():
            torch.xpu.manual_seed(seed)
        # Enable deterministic algorithms
        torch.backends.cudnn.benchmark = False
        torch.backends.cudnn.deterministic = True


def print_cpu_gpu():

    logical_cores = psutil.cpu_count(logical=True)
    physical_cores = psutil.cpu_count(logical=False)

    str_pf = f"Global rank / world size: {get_global_rank()} / {get_world_size()}\n"
    str_pf += f"Logical CPU Cores: {logical_cores}\nPhysical CPU Cores: {physical_cores}\n"
    for rank in range(torch.cuda.device_count()):
        gpu_i = torch.device(f"cuda:{rank}")
        properties = torch.cuda.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    for rank in range(torch.xpu.device_count()):
        gpu_i = torch.device(f"xpu:{rank}")
        properties = torch.xpu.get_device_properties(gpu_i)
        str_pf += f"GPU {rank}: {properties.name}\nMemory: {properties.total_memory}\n"
    print(str_pf)


def get_config(path):
    """Read configuration file"""
    config = ConfigParser(interpolation=ExtendedInterpolation())
    config.read(path, encoding='utf-8')
    return config


def sav_config(config, path):
    """Save configuration file"""
    Path(path).parent.mkdir(exist_ok=True, parents=True)
    with open(f'{path}.ini', 'w') as configfile:
        config.write(configfile)


def set_torchdtype(config):
    """Set default torch dtype"""
    dtype = config['Environment']['torch_dtype']
    dtype_map = {
        'float64': torch.float64,
        'float32': torch.float32,
        'float16': torch.float16
    }
    if dtype not in dtype_map:
        raise ValueError(
            f"Unsupported torch.dtype: {dtype}, Supported: {list(dtype_map.keys())}"
        )
    torch.set_default_dtype(dtype_map[dtype])


def get_dist_info():
    """
    Get TorchRun distributed information (core function)
    Returns: local_rank, global_rank, world_size, device
    """
    # Read core info from TorchRun environment variables
    local_rank = get_local_rank()
    global_rank = get_global_rank()
    world_size = get_world_size()

    # Auto-detect and configure device (GPU/CPU)
    if torch.cuda.is_available():
        device = torch.device(f"cuda:{local_rank}")
        torch.cuda.set_device(device)
    elif torch.xpu.is_available():
        device = torch.device(f"xpu:{local_rank}")
        torch.xpu.set_device(device)
    else:
        device = torch.device("cpu")
        warnings.warn("No GPU available, using CPU")

    # Print distributed info (only on main process)
    if global_rank == 0:
        print("===== Distributed Configuration =====")
        print(f"World Size: {world_size}")
        print(f"Main Process Device: {device}")
        print("======================================")
    return local_rank, global_rank, world_size, device


def init_distributed(device_id):
    """Initialize distributed process group (TorchRun mode)"""
    # Auto-select communication backend
    if torch.cuda.is_available() or torch.xpu.is_available():
        backend = "nccl"
    else:
        backend = "gloo"

    # Initialize process group (TorchRun auto-manages MASTER_ADDR/MASTER_PORT)
    try:
        dist.init_process_group(backend=backend,
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
    except RuntimeError as e:
        warnings.warn(
            f"NCCL backend initialization failed: {e}, falling back to GLOO backend"
        )
        dist.init_process_group(backend="gloo",
                                device_id=device_id,
                                init_method="env://")
        dist.barrier()
        backend = "gloo"

    if get_global_rank() == 0:
        print(
            f"Distributed initialization successful, using {backend} backend.\n"
        )


def run_task(config, device, sav_name=None) -> pd.DataFrame:

    # 1. Basic configuration
    torch.set_default_device(device)
    set_torchdtype(config)
    set_seed(config)

    # 2. Distributed initialization (for multi-process)
    use_dist = (get_world_size() > 1)

    # 3. Training loop
    rep_time = config.getint('Example', 'repeat_time')
    issav_everytime = config.getboolean('Example',
                                        'save_result_for_every_repeat_time')
    hdict_list = []

    for r in range(rep_time):
        # Generate save name
        savname_r = None
        if sav_name is not None:
            if issav_everytime or r == 0:
                savname_r = f'{sav_name}_r{r}_'

        # Execute training
        hist_dict = solve(config, use_dist, sav_name=savname_r)

        # Clear GPU memory
        if device.type == 'cuda':
            torch.cuda.empty_cache()
        if device.type == 'xpu':
            torch.xpu.empty_cache()
        hdict_list.append(hist_dict)

    # 4. Only main process handles result saving
    hist_df = pd.DataFrame()
    if get_global_rank() == 0:
        hist_summ = summary_hist(hdict_list)
        hist_df = hist_summ

        if sav_name is not None:
            output_dir = config.get('Environment', 'output_dir')
            sav_path = f"{output_dir}/{sav_name}_"
            # Save config and results
            sav_config(config, sav_path)
            hist_summ.to_csv(f'{sav_path}summary_hist.csv')
            plot_hist_summary(hist_summ, sav_path)

    return hist_df


def findfiles(base):
    """Traverse and collect task files"""
    for root, _, fs in os.walk(base):
        for f in fs:
            if f.endswith('.ini'):
                yield os.path.join(root, f)


def main():
    """Main function"""
    matplotlib.use('Agg')  # Non-interactive backend

    # Get task files
    config_files = []
    if os.path.isdir(TASK_PATH):
        config_files = sorted(list(findfiles(TASK_PATH)))
    if not config_files:
        config_files = [DEFAULT_CONFIG]

    # Get distributed information
    local_rank, global_rank, world_size, device = get_dist_info()
    print(
        f"Process {global_rank}/{world_size-1} | Local Rank: {local_rank} | Device: {device}\n"
    )

    if world_size > 1 and not dist.is_initialized():
        init_distributed(device)

    if local_rank == 0:
        print_cpu_gpu()
    # Execute all tasks
    try:
        for file in config_files:
            if get_global_rank() == 0:
                print(f"\n========== Starting Task: {file} ==========\n")
            config = get_config(file)
            sav_name = Path(file).stem
            run_task(config, device, sav_name=sav_name)
            if isin_ddp():
                dist.barrier()  # Wait for all processes to finish
    except Exception as e:
        print(f"Error in process {global_rank}: {e}")
        if isin_ddp():
            dist.destroy_process_group()
        raise
    finally:
        if get_global_rank() == 0:
            print("\nAll tasks completed!")
        if isin_ddp():
            dist.destroy_process_group()


if __name__ == '__main__':
    main()


==> m756_sr/sampling.py <==
import math

import torch
from utils import isin_ddp


def xflat_to_path(x_flat, idx_at_tstep):
    # x_flat: [batch of x, dim of x]
    # idx_at_tstep: list of 1D tensors, where idx_at_tstep[i] gives the indices of x_flat that are at time step i*dt
    x_path = []
    for idx in idx_at_tstep:
        x_path.append(x_flat[idx])
    return x_path


def exchange_xbatch_bvp(bvp, x_next: torch.Tensor, bdmask: torch.Tensor):
    # x_next: [batch of x, dim of x], the output of self.transition, used for updating self.x_domain
    # bdmask: [batch of x], boolean mask indicating which points in x_next are outside the domain and need to be replaced by x0 points

    if x_next is None:
        # initial generation of x_batch at the beginning of training
        x0 = bvp.x0_points(bvp.num_xpath_retain)
        # initialize x_domain
        _, x_domain, _ = bvp.gen_points(x0)
        rand_idx = torch.randperm(x_domain.shape[0])
        bvp._x_domain = x_domain[rand_idx].detach()

        # batch_size refers to the number of points.
        # Ensure that the batch size is even for unbiased gradient estimation
        bvp.batch_size = math.ceil(bvp.batch_size / 2) * 2

    else:
        x_next[bdmask] = bvp.x0_points(bdmask.sum().item())
        bvp._x_domain[:x_next.shape[0]] = x_next
        bvp._x_domain = bvp._x_domain.roll(-x_next.shape[0], dims=0)

    return bvp._x_domain[:bvp.batch_size]


def exchange_xbatch_tvp(tvp, x_next: torch.Tensor):

    if x_next is None:

        x0 = tvp.x0_points(tvp.num_xpath_retain)
        x0 = x0[torch.randperm(x0.shape[0])]
        # initialize x_domain
        idx_at_tstep, x_domain, _ = tvp.gen_points(x0)
        # x_path: [time step, batch of x, dim of x]
        tvp._x_path = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)

        num_tstep = tvp._x_path.shape[0]
        num_batpath = int(math.ceil(tvp.batch_size / num_tstep))
        if int(num_tstep // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)

        # modify self.batch_size to be the actual number of points used in training
        tvp.batch_size = num_tstep * num_batpath
        x_batch = tvp._x_path[:, :num_batpath].flatten(0, 1)

    else:  # initial generation of x_batch at the beginning of training
        xnext_path = x_next.reshape(tvp._x_path.shape[0], -1, tvp.dim_x)
        num_path = xnext_path.shape[1]

        xnext_path[-1] = tvp.x0_points(num_path)
        tvp._x_path[:, :num_path] = torch.roll(xnext_path, 1, dims=0)
        tvp._x_path = tvp._x_path.roll(-num_path, dims=1)
        x_batch = tvp._x_path[:, :num_path].flatten(0, 1)

    return x_batch


def exchange_xbatch_pilsys(tvp,
                           x_next: torch.Tensor,
                           u_func: callable,
                           refresh_rate=0.2):
    # x_next only used for determining whether the training is at the initial stage.

    if x_next is None:
        num_newpath = tvp.num_xpath_retain
        tvp._cumm_path = 0

        tvp._xpath_idx = torch.arange(tvp.num_xpath_retain)
        
        num_dt = int((tvp.te - tvp.t0) / tvp.dt)
        tvp._x_path = torch.empty((num_dt, 0, tvp.dim_x))
        
        num_batpath = int(math.ceil(tvp.batch_size / num_dt))
        if int(num_dt // 2) != 0:
            # ensure num_tstep*num_batpath is even for unbiased gradient estimation
            num_batpath = int(math.ceil(num_batpath / 2) * 2)
        tvp._num_batpath = num_batpath
        # modify tvp.batch_size to be the actual number of points used in training
        tvp.batch_size = num_dt * tvp._num_batpath
        
    else:
        tvp._xpath_idx = tvp._xpath_idx.roll(-tvp._num_batpath)

        if tvp._cumm_path > tvp.num_xpath_retain:
            assert refresh_rate >= 0 and refresh_rate <= 1, "refresh_rate should be in [0, 1]"
            num_newpath = math.ceil(tvp.num_xpath_retain * refresh_rate)
            tvp._cumm_path = 0
        else:
            num_newpath = 0
            tvp._cumm_path += tvp._num_batpath

    if num_newpath > 0:

        x0 = tvp.x0_points(num_newpath)
        x0 = x0[torch.randperm(x0.shape[0])]

        # initialize x_domain
        with torch.no_grad():
            idx_at_tstep, x_domain, _ = tvp.gen_points(x0, u_func=u_func)

        # x_path: [time step, batch of x, dim of x]
        new_xpath = torch.stack(xflat_to_path(x_domain, idx_at_tstep), dim=0)
        tvp._x_path = torch.cat([tvp._x_path[:, num_newpath:], new_xpath],
                                dim=1)
        print(
            f"Rank {torch.distributed.get_rank() if isin_ddp() else 0}, Generated {num_newpath} new paths. Total paths: {tvp._x_path.shape[1]}.\n"
        )

    return tvp._x_path[:, tvp._xpath_idx[:tvp._num_batpath]].flatten(0, 1)


==> m756_sr/sav_res_via_exmeta.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
import torch.distributed as dist


def is_save_res():
    # determine whether to save results in the current process
    if dist.is_available() and dist.is_initialized():
        is_save = (dist.get_rank() == 0)
    else:
        is_save = True
    return is_save


def tensor2ndarray(tensor: torch.Tensor) -> np.ndarray:
    return tensor.detach().cpu().numpy()


def plot_2d(x,
            y,
            z,
            sav_prefix,
            xlabel=None,
            ylabel=None,
            zlabel=None,
            ylim=None):
    plt.figure()
    plt.scatter(x, y, c=z, cmap='viridis')
    plt.colorbar(label=zlabel)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    if ylim is not None:
        plt.ylim(ylim)
    plt.savefig(f'{sav_prefix}_2dplot.pdf')
    plt.close()


def modify_ylim(y_min, y_max, rate_edge=0.2, include_zero=True, min_high=1.):
    if y_max - y_min < min_high:
        shift = min_high - (y_max - y_min)
        y_min = y_min - shift / 2
        y_max = y_max + shift / 2

    edge = rate_edge * (y_max - y_min)
    y_min = y_min - edge
    y_max = y_max + edge

    if include_zero is True:
        y_min = min(0, y_min)
        y_max = max(0, y_max)
    return y_min, y_max


def res_on_curve(vappr_func,
                 vtrue_func,
                 xcurve_gen,
                 sav_prefix,
                 y_min=None,
                 y_max=None,
                 type_vappr='plot',
                 type_vtrue='scatter'):
    assert type_vappr in ('plot', 'scatter')
    assert type_vtrue in ('plot', 'scatter')

    curve_name, s_true, xs_true = xcurve_gen(num_points=101)
    num_pts = 1001 if type_vappr == 'plot' else 101
    _, s_appr, xs_appr = xcurve_gen(num_points=num_pts)

    s_true = [tensor2ndarray(s) for s in s_true]
    s_appr = [tensor2ndarray(s) for s in s_appr]
    vtrue_xs = [tensor2ndarray(vtrue_func(x)) for x in xs_true]
    vapprox_xs = [tensor2ndarray(vappr_func(x)) for x in xs_appr]

    if (y_min is None) or (y_max is None):
        v_max = np.nanmax([np.nanmax(v) for v in vtrue_xs + vapprox_xs])
        v_min = np.nanmin([np.nanmin(v) for v in vtrue_xs + vapprox_xs])
        v_min, v_max = modify_ylim(v_min, v_max, include_zero=False)
        y_min = v_min if y_min is None else y_min
        y_max = v_max if y_max is None else y_max

    res_header = []
    res_col = []
    for (cname, strue, vtrue, sappr, vappr) in \
            zip(curve_name, s_true, vtrue_xs, s_appr, vapprox_xs):
        res_header.extend([
            f's_of_{cname}_for_vtrue',
            f'vtrue_{cname}',
            f's_of_{cname}_for_vappr',
            f'vappr_{cname}',
        ])
        res_col.extend([strue, vtrue.squeeze(-1), sappr, vappr.squeeze(-1)])

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        pd.DataFrame(res_col).transpose().to_csv(sav_prefix + 'data.csv',
                                                 index=False,
                                                 header=res_header)
        for strue, vtrue, sappr, vappr, cname in zip(
                s_true,
                vtrue_xs,
                s_appr,
                vapprox_xs,
                curve_name,
        ):
            if type_vappr == 'plot':
                plt.plot(sappr, vappr, label='Predicted', color='blue')
            else:
                plt.scatter(sappr,
                            vappr,
                            label='Predicted',
                            color='red',
                            marker='o',
                            facecolors='none')
            if type_vtrue == 'plot':
                plt.plot(strue, vtrue, label='True', color='blue')
            else:
                plt.scatter(strue,
                            vtrue,
                            label='True',
                            color='red',
                            marker='o',
                            facecolors='none')
            plt.ylim(y_min, y_max)
            plt.legend()
            Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def v_histogram(v_func, xcurve_gen, sav_prefix, num_pts=1000, xlabel='v(x)'):
    curve_name, _, xs = xcurve_gen(num_points=num_pts)
    v_vals = [tensor2ndarray(v_func(x)) for x in xs]

    if is_save_res():
        Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)
        for v_on_si, cname in zip(
                v_vals,
                curve_name,
        ):
            plt.hist(v_on_si, bins=30, density=True)
            plt.xlabel(xlabel)
            plt.ylabel('Density')
            plt.savefig(sav_prefix + cname + '.pdf')
            plt.close()


def plot_landscape(
    func,
    x_scatter,
    sav_prefix,
    cmap='viridis',
    cbar_label=None,
    num_grid_peraxis=50,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    alpha=0.6,
):
    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])

    xgrid_1, xgrid_2 = torch.meshgrid(
        torch.linspace(x0_min, x0_max, num_grid_peraxis),
        torch.linspace(x1_min, x1_max, num_grid_peraxis),
        indexing='ij',
    )
    x = torch.stack([xgrid_1, xgrid_2], dim=-1)
    v_val = func(x)
    v_contourf = v_val.squeeze(-1)

    x1_np = tensor2ndarray(xgrid_1)
    x2_np = tensor2ndarray(xgrid_2)
    vcont_np = tensor2ndarray(v_contourf)
    xscat_np = tensor2ndarray(x_scatter)

    plt.figure(figsize=(5, 3))
    plt.contourf(x1_np, x2_np, vcont_np, levels=30, cmap=cmap)
    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.plot(
        xscat_np[:, 0],
        xscat_np[:, 1],
        marker='x',
        markersize=2,
        color='white',
        markeredgecolor='white',
        linestyle='none',
        alpha=alpha,
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}landscape.pdf')
    plt.close()


==> m756_sr/sav_res_via_solver.py <==
from itertools import cycle
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import torch
from scipy.stats import gaussian_kde

from sav_res_via_exmeta import is_save_res, tensor2ndarray


def plot_error_path(t_grid, path_on_t, labels, sav_name):
    cmap = plt.get_cmap('tab10')(np.arange(len(labels)))
    markers = cycle(('s', 'D', '^', 'v', 'x', '+'))
    for path_i, lab, cm in zip(path_on_t, labels, cmap):
        plt.plot(t_grid, path_i, color=cm, label=lab, marker=next(markers))
    if len(labels) > 1:
        plt.legend()
    # plt.xlabel('$t$')
    # plt.ylabel('Relative error')
    ymax = max([pathi.max() for pathi in path_on_t])
    plt.ylim(top=min(2 * ymax, 1.))
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}path.pdf')
    plt.close()


def plot_vtx_path(t_grid, vt_true, vt_appr, sav_name):

    c_list = plt.get_cmap('tab10')(np.arange(2))
    for i in range(vt_true.shape[1]):
        if (i == 0) and (vt_appr is not None):
            labels = ("Predicted $v(t, X_t)$", "Exact $v(t, X_t)$")
        else:
            labels = (None, None)
        if vt_appr is not None:
            plt.plot(t_grid, vt_appr[:, i], color=c_list[1], label=labels[0])
        plt.plot(t_grid, vt_true[:, i], color=c_list[0], label=labels[1])
        plt.scatter(t_grid[0],
                    vt_true[0, i],
                    color='black',
                    label=None,
                    marker='s')
        plt.scatter(t_grid[-1],
                    vt_true[-1, i],
                    color='black',
                    label=None,
                    marker='o')
    if any(labels):
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.savefig(f'{sav_name}vtx_path.pdf')
    plt.close()


def plot_hist(sav_name,
              x_arr_list,
              y_arr_list,
              std_arr_list=None,
              lable_list=None,
              color_list=None,
              xlabel=None,
              ylabel=None,
              alpha=1.0,
              yscal='log',
              linewidth=None,
              ylim0=None,
              ylim1=None,
              two_side_std=False,
              figsize=None):
    num_arrs = len(x_arr_list)

    if lable_list is None:
        lable_list = [None] * num_arrs
    if all(lable_list) is False:
        plot_legend = False
    else:
        plot_legend = True
    if color_list is None:
        color_list = plt.get_cmap('tab10')(np.arange(num_arrs))

    if std_arr_list is None:
        std_arr_list = [None] * num_arrs
    #     hatches = cycle([None] * num_arrs)
    # else:
    #     hatches = cycle(['/', '\\', '|', '-', '+', 'x'])
    plt.figure(figsize=figsize)
    plt.yscale(yscal)  # affects mem. leak
    plt.xlabel(xlabel)  # affects mem. leak
    plt.ylabel(ylabel)  # affects mem. leak
    for x_arr, y_arr, std_arr, label, color in zip(
            x_arr_list,
            y_arr_list,
            std_arr_list,
            lable_list,
            color_list,
    ):
        plt.plot(x_arr,
                 y_arr,
                 label=label,
                 alpha=alpha,
                 color=color,
                 linewidth=linewidth)
        if std_arr is not None:
            yup_arr = y_arr + 2 * std_arr
            if two_side_std is True:
                ylow_arr = y_arr - 2 * std_arr
            else:
                ylow_arr = y_arr
            plt.fill_between(x_arr,
                             ylow_arr,
                             yup_arr,
                             facecolor=color,
                             alpha=0.5 * alpha)

    plt.ylim(ylim0, ylim1)  # affects mem. leak
    plt.tight_layout()
    if plot_legend:
        plt.legend()
    Path(sav_name).parent.mkdir(exist_ok=True, parents=True)
    plt.grid(True)
    plt.savefig(sav_name)
    plt.close()


def plot_l1linf_error(hist_df, sav_path):
    l1err = hist_df['rel_l1err']
    linf_err = hist_df['rel_linferr']
    plot_hist(sav_path + 'error_hist.pdf', [hist_df['it'].to_numpy()] * 2,
              (linf_err, l1err),
              lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
              alpha=1.0)


def plot_l1_error(hist_df, sav_path):
    l1_err = hist_df['rel_l1err']
    plot_hist(sav_path + 'error_hist.pdf', (hist_df['it'].to_numpy(), ),
              (l1_err, ),
              lable_list=None,
              alpha=1.0)


def ylim_for_g1loss(g1_hist):
    y_median = np.median(g1_hist)
    iqr = np.quantile(g1_hist, 0.75) - np.quantile(g1_hist, 0.25)
    ylim0 = y_median - 10 * max(iqr, 0.05)
    ylim1 = y_median + 10 * max(iqr, 0.05)
    return ylim0, ylim1


def save_hist(hist_dict, sav_prefix):
    Path(sav_prefix).parent.mkdir(exist_ok=True, parents=True)

    # save and load to avoid memory leak
    pd.DataFrame(hist_dict).to_csv(f'{sav_prefix}log.csv', index=False)
    hist_df = pd.read_csv(f'{sav_prefix}log.csv')
    it_arr = np.array(hist_df['it'])

    if 'pde_loss' in hist_df:
        plot_hist(
            sav_prefix + 'pde_loss_hist.pdf',
            (it_arr, ),
            (hist_df['pde_loss'], ),
        )

    if 'ctr_loss' in hist_df:
        g1_hist = hist_df['ctr_loss'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(g1_hist)
        plot_hist(sav_prefix + 'ctr_loss.pdf', (it_arr, ), (g1_hist, ),
                  yscal='linear',
                  ylim0=ylim0,
                  ylim1=ylim1)

    if ("cost" in hist_df) and ("vtrue_on_x0cost" in hist_df):
        it_cost = hist_df[['it', 'cost', 'vtrue_on_x0cost']].dropna()
        if len(it_cost) > 0:
            plot_hist(sav_prefix + 'cost_hist.pdf',
                      (it_cost['it'], it_cost['it']),
                      (it_cost['cost'], it_cost['vtrue_on_x0cost']),
                      lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                      yscal='linear')

    if ("rel_l1err" in hist_df) and ("rel_linferr" in hist_df):
        plot_l1linf_error(hist_df, sav_prefix)
    elif "rel_l1err" in hist_df:
        plot_l1_error(hist_df, sav_prefix)

    if "ev_error" in hist_df:
        plot_hist(sav_prefix + 'ev_error_hist.pdf',
                  (hist_df['it'].to_numpy(), ), (hist_df['ev_error'], ),
                  lable_list=None,
                  alpha=1.0)


def save_pathres(path_res, sav_prefix):
    res_col = []
    res_header = []
    # path_res contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}
    for k1, v1 in path_res.items():
        res_col.append(v1.squeeze(-1))
        if k1 in ['vtrue_path', 'vappr_path']:
            # v2 shape: [t, path, dim of v]
            idx_path = range(v1.shape[-2])
            res_header.extend([f'{k1}{i}' for i in idx_path])
        else:
            res_header.append(k1)
    res_col = np.concatenate(res_col, axis=-1)
    np.savetxt(sav_prefix + 'res_on_path.csv',
               res_col,
               delimiter=',',
               header=','.join(res_header))

    err_path = []
    err_labels = []
    t_grid = path_res['t_path'].squeeze()
    if "rel_l1err_path" in path_res:
        err_path.append(path_res['rel_l1err_path'].squeeze())
        err_labels.append(r"RE$_1$")
    if "rel_linferr_path" in path_res:
        err_path.append(path_res['rel_linferr_path'].squeeze())
        err_labels.append(r"RE$_\infty$")
    if len(err_path) > 0:
        plot_error_path(t_grid, err_path, err_labels, f'{sav_prefix}error_')

    # if ("vtrue_path" in path_res) and ("vappr_path" in path_res):
    #     plot_vtx_path(
    #         t_grid,
    #         path_res['vtrue_path'],
    #         path_res['vappr_path'],
    #         sav_prefix,
    #     )
    if "vtrue_path" in path_res:
        plot_vtx_path(t_grid, path_res['vtrue_path'], None, sav_prefix)


def summary_hist(hist_list) -> pd.DataFrame:

    df_list = [pd.DataFrame(hist) for hist in hist_list]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('it')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def summary_repath(res_list) -> pd.DataFrame:
    # res_list: list of of res_dict, indexed by round
    # res_dict contains:
    # {'t_path': t_path,
    #  'rel_l1err_path': re1_path,
    #  'rel_linferr_path': reinf_path,
    #  'vtrue_path': vtrue_path,
    #  'vappr_path': vappr_path}

    if all(['rel_linferr_path' in res for res in res_list]):
        cols1 = ['t_path', 'rel_l1err_path', 'rel_linferr_path']
    else:
        cols1 = ['t_path', 'rel_l1err_path']

    reslist_filtered = [{
        c: res[c].squeeze()
        for c in cols1
    } for res in res_list]
    df_list = [pd.DataFrame(res_i) for res_i in reslist_filtered]
    hist_df = pd.concat(df_list,
                        axis=0,
                        keys=range(len(df_list)),
                        names=['round', 'index'])
    hist_gp = hist_df.groupby('index')
    mean_df = hist_gp.mean()
    std_df = hist_gp.std()
    summ_df = pd.concat([mean_df, std_df], axis=1, keys=['mean', 'std'])
    summ_df = summ_df.swaplevel(0, 1, axis=1).sort_index(axis=1)
    return summ_df


def plot_hist_summary(hist_df: pd.DataFrame, sav_name: str):
    it_arr = np.array(hist_df.index)

    if 'pde_loss' in hist_df.columns:
        plot_hist(sav_name + 'summary_pdeloss.pdf', (it_arr, ),
                  (hist_df['pde_loss', 'mean'], ),
                  std_arr_list=(hist_df['pde_loss', 'std'], ),
                  lable_list=None,
                  yscal='log',
                  alpha=1.0,
                  two_side_std=False)

    if 'ctr_loss' in hist_df.columns:
        ctr_loss = hist_df['ctr_loss', 'mean'].to_numpy()
        ylim0, ylim1 = ylim_for_g1loss(ctr_loss)
        plot_hist(sav_name + 'summary_ctrloss.pdf', (it_arr, ), (ctr_loss, ),
                  std_arr_list=(hist_df['ctr_loss', 'std'], ),
                  lable_list=None,
                  yscal='linear',
                  alpha=1.0,
                  two_side_std=False,
                  ylim0=ylim0,
                  ylim1=ylim1)

    record_l1err = ('rel_l1err', 'mean') in hist_df.columns \
        and ('rel_l1err', 'std') in hist_df.columns
    record_linferr = ('rel_linferr', 'mean') in hist_df.columns \
        and ('rel_linferr', 'std') in hist_df.columns

    if record_l1err:
        mean_l1err = hist_df['rel_l1err', 'mean'].to_numpy()
        std_l1err = hist_df['rel_l1err', 'std'].to_numpy()
    if record_linferr:
        mean_linferr = hist_df['rel_linferr', 'mean'].to_numpy()
        std_linferr = hist_df['rel_linferr', 'std'].to_numpy()

    if record_l1err and record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, it_arr),
            (mean_linferr, mean_l1err),
            std_arr_list=(std_linferr, std_l1err),
            lable_list=(r"RE$_{\infty}$", r"RE$_1$"),
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_l1err:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_l1err, ),
            std_arr_list=(std_l1err, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )
    elif record_linferr:
        plot_hist(
            sav_name + 'summary_error.pdf',
            (it_arr, ),
            (mean_linferr, ),
            std_arr_list=(std_linferr, ),
            lable_list=None,
            yscal='log',
            alpha=1.0,
            two_side_std=False,
        )

    if (('rel_cost_err', 'mean') in hist_df.columns):
        recost = hist_df[('rel_cost_err', 'mean')].notna().to_numpy()
        if recost.sum() > 0:
            plot_hist(
                sav_name + 'summary_cost_err.pdf',
                (it_arr[recost], ),
                (hist_df[('rel_cost_err', 'mean')][recost], ),
                std_arr_list=(hist_df[('rel_cost_err', 'std')][recost], ),
                lable_list=None,
                yscal='log',
                alpha=1.0,
                two_side_std=False,
            )

    if (('cost', 'mean') in hist_df.columns) \
            and (('vtrue_on_x0cost', 'mean') in hist_df.columns):
        cost_notna = hist_df[('cost', 'mean')].notna().to_numpy()
        vtruex0_notna = hist_df[('vtrue_on_x0cost', 'mean')].notna().to_numpy()
        if (cost_notna.sum() > 0) and (vtruex0_notna.sum() > 0):
            plot_hist(
                sav_name + 'summary_cost.pdf',
                (
                    hist_df.index[cost_notna],
                    hist_df.index[vtruex0_notna],
                ),
                (
                    hist_df[('cost', 'mean')][cost_notna],
                    hist_df[('vtrue_on_x0cost', 'mean')][vtruex0_notna],
                ),
                std_arr_list=(
                    # hist_df[('cost', 'std')][cost_notna],
                    # hist_df[('vtrue_on_x0cost', 'std')][vtruex0_notna],
                    None,
                    None),
                lable_list=(r'$J(u_{\theta})$', '$J(u^*)$'),
                yscal='linear',
            )


def plot_path_summary(path_df: pd.DataFrame, sav_name: str):

    t_path = path_df['t_path', 'mean'].to_numpy()
    mean_l1err = path_df['rel_l1err_path', 'mean'].to_numpy()
    std_l1err = path_df['rel_l1err_path', 'std'].to_numpy()
    x_arr_list = [t_path]
    y_arr_list = [mean_l1err]
    std_arr_list = [std_l1err]
    lable_list = None

    record_linferr = ('rel_linferr_path', 'mean') in path_df.columns \
        and ('rel_linferr_path', 'std') in path_df.columns
    if record_linferr:
        x_arr_list.insert(0, t_path)
        mean_linferr = path_df['rel_linferr_path', 'mean'].to_numpy()
        std_linferr = path_df['rel_linferr_path', 'std'].to_numpy()
        y_arr_list.insert(0, mean_linferr)
        std_arr_list.insert(0, std_linferr)
        lable_list = (r"RE$_{\infty}$", r"RE$_1$")

    ymean_max = np.max(y_arr_list)
    ystd_max = np.max(std_arr_list)
    if np.isnan(ystd_max):
        ystd_max = 0.
    ylim1 = min(1.5 * (ymean_max + 2 * ystd_max), 1.)
    plot_hist(
        sav_name + 'summary_repath.pdf',
        x_arr_list,
        y_arr_list,
        std_arr_list=std_arr_list,
        lable_list=lable_list,
        yscal='linear',
        alpha=1.0,
        two_side_std=False,
        ylim1=ylim1,
        ylim0=0.,
    )


def plot_density_scatter(
    x_scatter,
    sav_prefix,
    cbar_label=None,
    xlabel=None,
    ylabel=None,
    margin=0.03,
    max_points=1024,
):
    # x_scatter: torch.Tensor of shape [num_pts, 2]
    # sav_prefix: str of file path prefix to save figure

    assert x_scatter.shape[-1] == 2, "Only for 2D input"
    x0_min = torch.min(x_scatter[..., 0])
    x0_max = torch.max(x_scatter[..., 0])
    x1_min = torch.min(x_scatter[..., 1])
    x1_max = torch.max(x_scatter[..., 1])
    xscat_np = tensor2ndarray(x_scatter)

    if xscat_np.shape[0] > max_points:
        # Avoid plotting too many points, which can be very slow
        idx = np.random.choice(xscat_np.shape[0], max_points, replace=False)
        xscat_np = xscat_np[idx]

    plt.figure(figsize=(5, 3))
    x0 = xscat_np[:, 0]
    x1 = xscat_np[:, 1]

    xy = np.vstack([x0, x1])
    z = gaussian_kde(xy)(xy)

    idx = z.argsort()
    x_coords_sorted, y_coords_sorted, z_sorted = x0[idx], x1[idx], z[idx]
    plt.scatter(
        x_coords_sorted,
        y_coords_sorted,
        c=z_sorted,
        s=10,
        edgecolor=None,
        cmap='Spectral_r',
        alpha=0.6,
    )

    cbar = plt.colorbar()
    cbar.set_label(cbar_label)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)

    x0_range = x0_max - x0_min
    x1_range = x1_max - x1_min
    x0_min = x0_min - margin * x0_range
    x0_max = x0_max + margin * x0_range
    x1_min = x1_min - margin * x1_range
    x1_max = x1_max + margin * x1_range
    plt.xlim(x0_min.item(), x0_max.item())
    plt.ylim(x1_min.item(), x1_max.item())

    plt.tight_layout()
    if is_save_res():
        plt.savefig(f'{sav_prefix}scatter.pdf')
    plt.close()


==> m756_sr/solver.py <==
# The core function of this script is solve.

import ast
import math
from pathlib import Path
from typing import Dict, Iterable

import pandas as pd
import torch
import torch.distributed as dist
from torch import nn
from torch.nn.parallel import DistributedDataParallel as DDP

import ex_burgers
import ex_hjb
import ex_linearpde
import ex_lqr
import ex_meta
import ex_mfg
import ex_qlp
import loss_martnet
import loss_meta
from ex_meta import BVP, SOCP
from loss_meta import LossCollection, train
from networks import DNNx, make_multi_scale_net, make_var_scale_net
from sav_res_via_solver import plot_density_scatter
from utils import get_local_rank, get_global_rank

# Please ensure that class names are unique across the modules listed in EXAMPLE_MODULES.
EXAMPLE_MODULES = (
    ex_meta,
    ex_hjb,
    ex_qlp,
    ex_burgers,
    ex_linearpde,
    ex_lqr,
    ex_mfg,
)

LOSS_MODULES = (
    loss_meta,
    loss_martnet,
)


def get_classes(module):
    # Get all class names and objects in the module
    classes = {}
    for name, obj in module.__dict__.items():
        if isinstance(obj, type) and obj.__module__ == module.__name__:
            classes[name] = obj
    return classes


def collect_classes(modules: Iterable) -> Dict['str', type]:
    """Collects and returns all custom classes from the modules in 'modules' while ensuring no name conflicts."""

    class_to_modules = {}
    class_registry = {}

    for module in modules:
        module_name = module.__name__
        classes = get_classes(module)
        for class_name, cls in classes.items():
            if class_name not in class_to_modules:
                class_to_modules[class_name] = []
            class_to_modules[class_name].append(module_name)
            class_registry[class_name] = cls

    duplicate_classes = {
        cls: modules
        for cls, modules in class_to_modules.items() if len(modules) > 1
    }

    if duplicate_classes:
        mod_names = [mod.__name__ for mod in EXAMPLE_MODULES]
        error_msg = f"Ensure that class names in the modules {mod_names} are unique. \n"
        for cls_name, module_list in duplicate_classes.items():
            error_msg += f"- Class '{cls_name}' found in modules: {', '.join(module_list)}\n"
        raise ValueError(error_msg)
    return class_registry


def parse_example(config, use_dist=False) -> BVP:
    exa_name = config.get('Example', 'name')
    dim_x = config.getint('Example', 'dim_x')

    pts_batsz = config.getint('Training', 'num_xpts_batch')
    num_xpath_retain = config.getint('Training', 'num_xpath_retain')
    if use_dist is True:
        wd_size = dist.get_world_size()
        pts_batsz = max(1, int(pts_batsz // wd_size))
        num_xpath_retain = max(1, int(num_xpath_retain // wd_size))

    try:
        example_class = collect_classes(EXAMPLE_MODULES)[exa_name]
    except KeyError:
        raise ValueError(
            f"Example '{exa_name}' not found in modules {[mod.__name__ for mod in EXAMPLE_MODULES]}."
        )
    kwargs = {}
    kwargs['batch_size'] = pts_batsz
    kwargs['num_xpath_retain'] = num_xpath_retain
    kwargs['dt'] = eval(config.get('Training', 'dt'))
    kwargs['samp_meth'] = config.get('Example', 'samp_meth')
    example = example_class(dim_x, **kwargs)
    return example


def parse_network_settings(config, example: BVP, use_dist=False):
    vnn, optim_v, sch_v = parse_v(config, example, use_dist=use_dist)
    settings = {
        'example': example,
        'nets': {
            'vnn': vnn
        },
        'optim_desc': [optim_v],
        'schs': [sch_v]
    }
    if isinstance(example, SOCP):
        unn, optim_u, sch_u = parse_u(config, example, use_dist=use_dist)
        settings['nets'].update({'unn': unn})
        settings['optim_desc'].append(optim_u)
        settings['schs'].append(sch_u)
        settings['method'] = config.get('Example', 'method_soc')
    else:
        settings['method'] = config.get('Example', 'method_pde')

    rhonn, optim_rho, sch_rho = parse_rho(config, example, use_dist=use_dist)
    settings['nets'].update({'rhonn': rhonn})
    settings['schs'].append(sch_rho)
    settings['optim_asc'] = (optim_rho, )

    return settings


def parse_loss_clt(config, settings, use_dist=False) -> LossCollection:
    ClassLossClt = collect_classes(LOSS_MODULES)[settings['method']]
    kwargs = {'use_dist': use_dist}
    loss_clt = ClassLossClt(settings['example'], settings['nets'], **kwargs)
    return loss_clt


def str2dtype(dtype_str: str) -> torch.dtype:
    """Convert a string representation of a dtype to a torch.dtype."""
    if dtype_str == 'float32':
        return torch.float32
    elif dtype_str == 'float64':
        return torch.float64
    elif dtype_str == 'float16':
        return torch.float16
    elif dtype_str == 'bfloat16':
        return torch.bfloat16
    elif dtype_str == 'None':
        return None
    else:
        raise ValueError(f"Unsupported dtype: {dtype_str}")


def parse_scale_net(config, num_units, kwargs_dnn):
    varscale_lb = torch.tensor(config.getfloat('Network', 'varscale_lb'))
    varscale_ub = torch.tensor(config.getfloat('Network', 'varscale_ub'))
    width_bound = varscale_ub - varscale_lb

    shell_func = lambda _x, y: varscale_lb + torch.sigmoid(y) * width_bound
    scale_net = DNNx(num_units, shell_func=shell_func, **kwargs_dnn)
    return scale_net


def parse_u(config, pde: SOCP, use_dist=False):
    num_subnets_u = config.getint('Network', 'num_subnets_u')
    multiscale_u = config.getboolean('Network', 'multiscale_u')
    scale_step_u = eval(config.get('Network', 'scale_step_u'))

    width_u = eval(config.get('Network', 'width_u'))
    if multiscale_u:
        width_u = math.ceil(width_u / num_subnets_u)

    act_u = getattr(nn, config.get('Network', 'act_u'))
    num_hidden_u = config.getint('Network', 'num_hidden_u')

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    dims_dnntx = [pde.dim_x] + [width_u] * num_hidden_u + [pde.dim_u]
    kwargs_dnntx = {
        'act_func': act_u,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    unn_generator = lambda: DNNx(dims_dnntx, **kwargs_dnntx)
    if multiscale_u:
        unn = make_multi_scale_net(unn_generator,
                                   num_subnets_u,
                                   step_scale=scale_step_u)
    else:
        unn = unn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_u] * num_hidden_u + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnntx)
        unn = make_var_scale_net(unn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        unn = DDP(unn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_u = config.get('Optimizer', 'optimizer_u')
    kwargs_u = ast.literal_eval(config['Optimizer']['kwargs_u'])
    lr0_u = eval(config.get('Optimizer', 'lr0_u'))
    optim_u = getattr(torch.optim, optname_u)(unn.parameters(),
                                              lr=lr0_u,
                                              **kwargs_u)

    decay_gap_u = config.getint('Optimizer', 'decay_stepgap_u')
    decay_rate_u = eval(config.get('Optimizer', 'decay_rate_u'))
    sch_u = torch.optim.lr_scheduler.StepLR(optim_u,
                                            step_size=decay_gap_u,
                                            gamma=decay_rate_u)
    return unn, optim_u, sch_u


def parse_v(config, pde: BVP, use_dist=False):
    num_subnets_v = config.getint('Network', 'num_subnets_v')
    multiscale_v = config.getboolean('Network', 'multiscale_v')
    scale_step_v = eval(config.get('Network', 'scale_step_v'))

    width_v = eval(config.get('Network', 'width_v'))
    if multiscale_v:
        width_v = math.ceil(width_v / num_subnets_v)

    act_v = getattr(nn, config.get('Network', 'act_v'))
    num_hidden_v = config.getint('Network', 'num_hidden_v')
    num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]

    enable_autocast = config.getboolean('Environment', 'enable_autocast')
    autocast_dtype = str2dtype(config.get('Environment', 'autocast_dtype'))
    layer_norm = config.getboolean('Network', 'layer_norm')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_v,
        'enable_autocast': enable_autocast,
        'autocast_dtype': autocast_dtype,
        'layer_norm': layer_norm,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }

    vnn_generator = lambda: DNNx(num_units, **kwargs_dnn)
    if multiscale_v:
        vnn = make_multi_scale_net(vnn_generator,
                                   num_subnets_v,
                                   step_scale=scale_step_v)
    else:
        vnn = vnn_generator()

    varscale = config.getboolean('Network', 'varscale')
    if varscale:
        num_units = [pde.dim_x] + [width_v] * num_hidden_v + [1]
        scale_net = parse_scale_net(config, num_units, kwargs_dnn)
        vnn = make_var_scale_net(vnn, scale_net)

    if use_dist is True:
        loc_rank = get_local_rank()
        vnn = DDP(vnn.to(loc_rank),
                  device_ids=[loc_rank],
                  broadcast_buffers=not batch_norm)

    optname_v = config.get('Optimizer', 'optimizer_v')
    kwargs_v = ast.literal_eval(config['Optimizer']['kwargs_v'])
    lr0_v = eval(config.get('Optimizer', 'lr0_v'))
    decay_gap_v = config.getint('Optimizer', 'decay_stepgap_v')
    decay_rate_v = eval(config.get('Optimizer', 'decay_rate_v'))

    optim_v = getattr(torch.optim, optname_v)(vnn.parameters(),
                                              lr=lr0_v,
                                              **kwargs_v)
    sch_v = torch.optim.lr_scheduler.StepLR(optim_v,
                                            step_size=decay_gap_v,
                                            gamma=decay_rate_v)
    return vnn, optim_v, sch_v


def parse_rho(config, pde: BVP, use_dist=False):
    num_subnets_rho = config.getint('Network', 'num_subnets_rho')
    multiscal_rho = config.getboolean('Network', 'multiscale_rho')
    scale_step_rho = eval(config.get('Network', 'scale_step_rho'))

    width_rho = eval(config.get('Network', 'width_rho'))
    if multiscal_rho:
        width_rho = math.ceil(width_rho / num_subnets_rho)

    act_rho = getattr(nn, config.get('Network', 'act_rho'))
    num_hidden_rho = config.getint('Network', 'num_hidden_rho')
    num_units = [pde.dim_x] + [width_rho] * (num_hidden_rho + 1)

    rho_shell_str = config.get('Network', 'rho_shell')
    rho_shell = getattr(torch, rho_shell_str)
    scale_ub_rho = config.getfloat('Network', 'scale_ub_rho')
    scale_lb_rho = config.getfloat('Network', 'scale_lb_rho')
    batch_norm = config.getboolean('Network', 'batch_norm')

    kwargs_dnn = {
        'act_func': act_rho,
        'enable_autocast': False,
        'layer_norm': False,
        'batch_norm': batch_norm,
        'bias_uniform': config.getboolean('Network', 'bias_uniform'),
    }
    shell_test = lambda _x, y: rho_shell(y)
    rho_generator = lambda: DNNx(num_units,
                                 shell_func=shell_test,
                                 scale_ub=scale_ub_rho,
                                 scale_lb=scale_lb_rho,
                                 **kwargs_dnn)

    if multiscal_rho:
        rhonn = make_multi_scale_net(rho_generator,
                                     num_subnets_rho,
                                     step_scale=scale_step_rho)
    else:
        rhonn = rho_generator()

    if use_dist is True:
        loc_rank = get_local_rank()
        rhonn = DDP(rhonn.to(loc_rank),
                    device_ids=[loc_rank],
                    broadcast_buffers=not batch_norm)

    optname_rho = config.get('Optimizer', 'optimizer_rho')
    kwargs_rho = ast.literal_eval(config['Optimizer']['kwargs_rho'])
    lr0_rho = eval(config.get('Optimizer', 'lr0_rho'))
    decay_gap_rho = config.getint('Optimizer', 'decay_stepgap_rho')
    decay_rate_rho = eval(config.get('Optimizer', 'decay_rate_rho'))

    optim_rho = getattr(torch.optim, optname_rho)(
        rhonn.parameters(),
        lr=lr0_rho,
        **kwargs_rho,
    )
    sch_rho = torch.optim.lr_scheduler.StepLR(optim_rho,
                                              step_size=decay_gap_rho,
                                              gamma=decay_rate_rho)

    return rhonn, optim_rho, sch_rho


def solve(config, use_dist, sav_name=None):

    if use_dist is True:
        # Prevent the output file from becoming excessively large when running on SLURM
        ip_time_gap = 1.0
    else:
        ip_time_gap = 0.

    example = parse_example(
        config,
        use_dist=use_dist,
    )
    nw_settings = parse_network_settings(
        config,
        example,
        use_dist=use_dist,
    )
    example.set_networks(nw_settings['nets'])

    if isinstance(example, SOCP):
        log_func = example.produce_logfunc(
            nw_settings['nets']['vnn'],
            nw_settings['nets']['unn'],
        )
    else:
        log_func = example.produce_logfunc(nw_settings['nets']['vnn'], )

    ClassLossClt = collect_classes(LOSS_MODULES)[nw_settings['method']]
    loss_clt = ClassLossClt(nw_settings['example'], use_dist=use_dist)

    hist_dict = train(
        loss_clt,
        nw_settings['optim_desc'],
        nw_settings['optim_asc'],
        schs=nw_settings['schs'],
        ip_time_gap=ip_time_gap,
        log_func=log_func,
        max_iter=config.getint('Training', 'max_iter'),
        step_desc=config.getint('Training', 'inner_step_descend'),
        step_asc=config.getint('Training', 'inner_step_ascend'),
        enable_scaler=config.getboolean('Environment', 'enable_scaler'),
    )
    if sav_name is not None:
        output_dir = config.get('Environment', 'output_dir')
        sav_path = f"{output_dir}/{sav_name}"

        if isinstance(example, SOCP):
            example.produce_results(loss_clt.vnn, loss_clt.unn, sav_path)
        else:
            example.produce_results(loss_clt.vnn, sav_path)

        if example.dim_x == 2:
            if use_dist:
                world_size = dist.get_world_size()
                gathered = [
                    torch.zeros_like(loss_clt.x_batch)
                    for _ in range(world_size)
                ]
                dist.all_gather(gathered, loss_clt.x_batch)
                x_batch = torch.cat(gathered, dim=0)
            else:
                x_batch = loss_clt.x_batch

        if get_global_rank() == 0:
            Path(sav_path).parent.mkdir(exist_ok=True, parents=True)
            pd.DataFrame(hist_dict).to_csv(f'{sav_path}log.csv', index=False)

            # ****** Disabled for memory leak issue ********#
            # save_hist(hist_dict, sav_path)
            # **********************************************#
            if example.dim_x == 2:
                plot_density_scatter(x_batch, f'{sav_path}xdomain_')
    return hist_dict


==> m756_sr/taskmaker.py <==
# Produce task files, which will be used by runtask.py
import math
from itertools import product

from runtask import DEFAULT_CONFIG, TASK_PATH, get_config, sav_config


def maxit_default(dim_x):
    if dim_x <= 1000:
        maxit = 2000
    elif dim_x <= 5000:
        maxit = 4000
    else:
        maxit = 6000
    return maxit


def maxit_long(dim_x):
    if dim_x <= 1000:
        maxit = 3000
    elif dim_x <= 5000:
        maxit = 6000
    else:
        maxit = 9000
    return maxit


def full_numpath_default(dim_x, multiple_of_8=True):
    if dim_x <= 5000:
        esz = 10000
    elif dim_x <= 10000:
        esz = 5000
    else:
        esz = 2000
    if multiple_of_8:
        esz = math.ceil(esz / 8) * 8
    return esz


def default_lr0func(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-3 / dim_x**expo
    lr0_v = 3 * 1e-3 / dim_x**expo
    lr0_rho = 3 * 1e-2 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def small_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 0.1, lr0_v * 0.1, lr0_rho * 0.1


def large_lrfunc(dim_x):
    lr0_u, lr0_v, lr0_rho = default_lr0func(dim_x)
    return lr0_u * 10, lr0_v * 10, lr0_rho * 10


def fix_lrfunc(_dim_x):
    return 1e-3, 1e-3, 1e-3


def ev_lrfunc(dim_x):
    if dim_x >= 1000:
        expo = 0.8
    else:
        expo = 0.5
    lr0_u = 3 * 1e-4 / dim_x**expo
    lr0_v = 3 * 1e-4 / dim_x**expo
    lr0_rho = 3 * 1e-3 / dim_x**expo
    return lr0_u, lr0_v, lr0_rho


def default_width(dim_x, multiple_of_8=True):
    if dim_x <= 100:
        wid = 5 * dim_x
    elif dim_x <= 1000:
        wid = 2 * dim_x
    else:
        wid = dim_x
    wid = max(wid, 100)
    if multiple_of_8:
        wid = math.ceil(wid / 8) * 8
    return wid


def set_method(config, meth):

    if meth == 'MartNet':
        method_pde = 'QuasiMartNet'
        method_soc = 'SocMartNet'
    elif meth == 'DfMartNet':
        method_pde = 'DfQuasiMartNet'
        method_soc = 'DfSocMartNet'
    elif meth == 'Pinn':
        method_pde = 'QuasiPinn'
        method_soc = 'SocPinn'
    else:
        raise ValueError(f'Unknown method {meth}.')

    config.set('Example', 'method_pde', method_pde)
    config.set('Example', 'method_soc', method_soc)
    return config


def make_task(
    dimx_list,
    example_list,
    meth_list,
    dt_list,
    act_func='ReLU',
    bias_uniform=True,
    samp_meth='transition_bvp',
    num_hidd=4,
    start_idx=0,
    width_rho=600,
    lr0_func=default_lr0func,
    rate_lr0_lrend=1e-2,
    maxit_func=None,
    width_func=default_width,
    repeat_time=1,
    batsize_func=lambda _d: 1024,
    num_xpath_func=full_numpath_default,
    enable_autocast=False,
    use_multiscale=False,
    scale_ub_rho=10.,
    use_varscale=False,
    optimizer='Adam',
    layer_norm=False,
):
    idx = start_idx
    tot_idx = start_idx - 1 + len(dimx_list) * len(example_list)
    length = len(str(tot_idx))

    if maxit_func is None:
        maxit_func = maxit_default

    for meth, dimx, exmaple, dt in product(
            meth_list,
            dimx_list,
            example_list,
            dt_list,
    ):
        default_desc_step = get_config(DEFAULT_CONFIG).getint(
            'Training', 'inner_step_descend')
        actual_desc_step = default_desc_step
        max_it = maxit_func(dimx)

        bsz = batsize_func(dimx)
        wid = width_func(dimx)
        config = get_config(DEFAULT_CONFIG)
        config.set('Environment', 'enable_autocast', str(enable_autocast))
        config.set('Example', 'dim_x', str(dimx))
        config.set('Example', 'samp_meth', samp_meth)

        config = set_method(config, meth)
        config.set('Network', 'act_u', act_func)
        config.set('Network', 'act_v', act_func)
        config.set('Network', 'act_rho', act_func)
        config.set('Network', 'bias_uniform', str(bias_uniform))
        config.set('Network', 'layer_norm', str(layer_norm))

        config.set('Network', 'width_u', str(wid))
        config.set('Network', 'width_v', str(wid))
        config.set('Network', 'width_rho', str(width_rho))
        config.set('Network', 'num_hidden_u', str(num_hidd))
        config.set('Network', 'num_hidden_v', str(num_hidd))
        config.set('Network', 'multiscale_u', str(use_multiscale))
        config.set('Network', 'multiscale_v', str(use_multiscale))
        config.set('Network', 'varscale', str(use_varscale))
        config.set('Network', 'scale_ub_rho', str(scale_ub_rho))

        config.set('Example', 'name', exmaple)
        config.set('Example', 'repeat_time', str(repeat_time))

        config.set('Optimizer', 'optimizer_u', optimizer)
        config.set('Optimizer', 'optimizer_v', optimizer)
        config.set('Optimizer', 'optimizer_rho', optimizer)

        lr0_u, lr0_v, lr0_rho = lr0_func(dimx)
        config.set('Optimizer', 'lr0_u', str(lr0_u))
        config.set('Optimizer', 'lr0_v', str(lr0_v))
        config.set('Optimizer', 'lr0_rho', str(lr0_rho))

        config.set(
            'Optimizer',
            'decay_rate_u',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_u} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_v',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_v} / ${Training:max_iter})',
        )
        config.set(
            'Optimizer',
            'decay_rate_rho',
            str(rate_lr0_lrend) +
            '**(${decay_stepgap_rho} / ${Training:max_iter})',
        )

        config.set('Training', 'max_iter', str(max_it))
        config.set('Training', 'num_xpts_batch', str(bsz))
        config.set('Training', 'dt', str(dt))
        config.set('Training', 'num_xpath_retain', str(num_xpath_func(dimx)))
        config.set('Training', 'inner_step_descend', str(actual_desc_step))

        idx_str = str(idx).zfill(length)

        if use_multiscale and use_varscale:
            ScaleNw = '_MVscale'
        elif use_multiscale:
            ScaleNw = '_Mscale'
        elif use_varscale:
            ScaleNw = '_Vscale'
        else:
            ScaleNw = ''

        sav_name = f'{idx_str}_{meth}_{exmaple}_d{dimx}_W{wid}_H{num_hidd}{ScaleNw}_BZ{bsz}'

        sav_config(config, f'{TASK_PATH}/{sav_name}')
        idx = idx + 1


def main():

    # maxit_func = lambda d: 5000 if d <= 10000 else 12000
    # maxit_func = maxit_default
    maxit_func = lambda _: 6000
    # width_func = lambda d: int(d // 100) + 100
    # width_func = lambda _: 1024
    width_func = default_width

    width_rho = 1024

    # lr0_func = large_lrfunc
    lr0_func = default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)

    rate_lr0_lrend = 1e-2
    num_hidd = 6

    # lr0_func = fix_lrfunc

    enable_autocast = True
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.
    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    optimizer = 'RMSprop'
    repeat_time = 5
    layer_norm = False

    samp_meth = 'transition_bvp'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 64 * 100
    num_xpath_func = lambda _d: 64 * 10
    dimx_list = [10001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0_Logarithm',
        # 'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'MFG_LQ4',
        # 'MFG_LQ_SingleX0',
        # 'MFG_LQ2_SingleX0',
        # 'MFG_LQ3_SingleX0',
        # 'MFG_LQ4_SingleX0',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        'HJB1a',
        'HJB1b',
        'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
        layer_norm=layer_norm,
    )


if __name__ == "__main__":
    main()


==> m756_sr/taskmaker_comp.py <==
import taskmaker


def main():

    maxit_func = lambda _: 5000
    width_func = lambda _: 1024
    num_hidd = 4
    width_rho = 1024

    lr0_func = taskmaker.default_lr0func
    # lr0_func = lambda _d: (1e-3, 1e-3, 1e-2)
    rate_lr0_lrend = 1e-2

    enable_autocast = False
    use_multiscale = False
    use_varscale = False

    scale_ub_rho = 10.

    meth_list = ['DfMartNet']

    act_func = 'ReLU'
    bias_uniform = True
    optimizer = 'Adam'
    # optimizer = 'RMSprop'
    repeat_time = 1

    samp_meth = 'pilsys_paths'
    # transition_bvp, transition_tvp, pilsys_paths
    batsize_func = lambda _d: 256 * 100
    num_xpath_func = lambda _d: 256 * 10
    dimx_list = [251, 1001, 10001, 100001]

    dt_list = [1 / 100]
    exa_list = [
        # 'HJB0',
        # 'HJB0_Logarithm_Diag',
        # 'HJB0_Rosenbrock_Diag',
        'HJB0_Logarithm',
        'HJB0_Rosenbrock',
        # 'MeanFieldLQR',
        # 'MFGLQRSingleX0',
        # 'MFGLQRLargeC2',
        # 'MFGLQRLargeC2SingleX0',
        # 'MFG_LQ',
        # 'MFG_LQ2',
        # 'MFG_LQ3',
        # 'Burgers',
        # 'LQR',
        # 'LQRCube',
        # 'HJB0',
        # 'HJB1a',
        # 'HJB1b',
        # 'HJB2',
        # 'QLP1',
        # 'QLP2a',
        # 'QLP2b',
        # 'Counter',
        # 'HJforBurgers',
    ]

    taskmaker.make_task(
        dimx_list,
        exa_list,
        meth_list,
        dt_list,
        act_func=act_func,
        bias_uniform=bias_uniform,
        samp_meth=samp_meth,
        num_hidd=num_hidd,
        width_rho=width_rho,
        maxit_func=maxit_func,
        width_func=width_func,
        repeat_time=repeat_time,
        lr0_func=lr0_func,
        rate_lr0_lrend=rate_lr0_lrend,
        batsize_func=batsize_func,
        num_xpath_func=num_xpath_func,
        enable_autocast=enable_autocast,
        use_multiscale=use_multiscale,
        scale_ub_rho=scale_ub_rho,
        use_varscale=use_varscale,
        optimizer=optimizer,
    )


if __name__ == "__main__":
    main()


==> m756_sr/utils.py <==
# Miscellaneous utility functions

import gc
import os
from typing import Sequence, Union

import psutil
import torch
import torch.distributed as dist


def get_local_rank():
    return int(os.environ.get("LOCAL_RANK", 0))


def get_global_rank():
    return int(os.environ.get("RANK", 0))


def get_world_size():
    return int(os.environ.get("WORLD_SIZE", 1))


def isin_ddp():
    return dist.is_available() and dist.is_initialized()


def get_interval(s_range: Union[float, Sequence[float]]):
    if isinstance(s_range, Sequence) is True:
        left_end, right_end = s_range
    else:
        left_end = -s_range
        right_end = s_range
    return left_end, right_end


def get_grid(s_range: Union[float, Sequence[float]],
             num_points: int,
             randomize=True):
    left_end, right_end = get_interval(s_range)
    if randomize:
        grid = torch.rand(num_points) * (right_end - left_end) + left_end
        grid = torch.sort(grid)[0]
    else:
        grid = torch.linspace(left_end, right_end, num_points)
    return grid


def e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_grid = get_grid(s_range, num_points, randomize=randomize)
    e_1stcoord = torch.zeros([dim_x])
    e_1stcoord[0] = 1.
    xe1 = torch.outer(s_grid, e_1stcoord)
    return s_grid, xe1


def t_e1_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_e1_curve"
    s_coord, z_e1 = e1_curve(dim_x - 1,
                             num_points,
                             s_range,
                             randomize=randomize)
    x_e1 = torch.concat([torch.full((num_points, 1), t), z_e1], dim=1)
    return s_coord, x_e1


def diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_diag = torch.ones((dim_x, ))
    xdiag = torch.outer(s_coord, e_diag)
    return s_coord, xdiag


def t_diag_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_diag_curve"
    s_coord, zdiag = diag_curve(dim_x - 1,
                                num_points,
                                s_range,
                                randomize=randomize)
    xdiag = torch.concat([torch.full((num_points, 1), t), zdiag], dim=1)
    return s_coord, xdiag


def portfolio_tz1z2(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x == 3, "dim_x must be 3 for portfolio_tz1z2"
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    t = torch.full((num_points,), t)
    z1 = s_coord
    z2 = 1. + 0.2 * s_coord
    return s_coord, torch.stack([t, z1, z2], dim=-1)


def manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    e_vec = torch.arange(1, dim_x + 1)

    x_diag = torch.outer(s_coord, torch.sign(torch.sin(e_vec)))
    x = x_diag + torch.cos(e_vec + s_coord.unsqueeze(-1) * torch.pi)
    return s_coord, x


def t_manifold_curve(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    t=0.,
):
    assert dim_x >= 2, "dim_x must be at least 2 for t0_manifold_curve"
    s_coord, z_manifold = manifold_curve(dim_x - 1,
                                         num_points,
                                         s_range,
                                         randomize=randomize)
    x_manifold = torch.concat([torch.full((num_points, 1), t), z_manifold],
                              dim=1)
    return s_coord, x_manifold


def t0_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x

    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


def unift_normx(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    # s_coord carries no meaning for this curve, but we still return it for consistency
    # s_range and randomize only affect s_coord, not x

    s_coord = get_grid(s_range, num_points, randomize=randomize)
    x = torch.zeros([num_points, dim_x])
    x[..., 0] = torch.rand(num_points)
    x[..., 1:] = torch.randn([num_points, dim_x - 1])
    return s_coord, x


# def origin_point(dim_x, num_points):
#     s_coord = torch.zeros([num_points])
#     x = torch.zeros([num_points, dim_x])
#     return s_coord, x


def cube(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
):
    s_coord = get_grid(s_range, num_points, randomize=randomize)
    left_end, right_end = get_interval(s_range)
    x = torch.rand([num_points, dim_x]) * (right_end - left_end) + left_end
    return s_coord, x


def unit_ball(
    dim_x: int,
    num_points: int,
    s_range: Union[float, Sequence[float]],
    randomize=True,
    uniform_radius: bool = True,
):
    # s_range has no effect on the returned points `x`
    s_coord = get_grid(s_range, num_points, randomize=randomize)

    x = torch.randn([num_points, dim_x])
    epsilon = torch.finfo(x.dtype).eps * 100
    norms = torch.clamp(torch.norm(x, dim=1), min=epsilon)
    u = torch.rand(num_points)
    if uniform_radius:
        radii = u
    else:
        radii = u**(1.0 / dim_x)
    x = x / norms.unsqueeze(-1)
    x = x * radii.unsqueeze(-1)
    return s_coord, x


def time_mask(x: torch.Tensor, t0: torch.Tensor,
              te: torch.Tensor) -> torch.Tensor:
    t = x[..., 0]
    eps = 10 * torch.finfo(t.dtype).eps
    time_mask = (t >= t0) & (t < te - eps)
    return time_mask


def project_onto_t0te(x: torch.Tensor, t0: torch.Tensor,
                      te: torch.Tensor) -> torch.Tensor:
    x[..., [0]] = torch.clamp(x[..., [0]], min=t0, max=te)
    return x


def free_cache(device: torch.device):
    if device.type == 'cuda':
        torch.cuda.empty_cache()
    elif device.type == 'xpu':
        torch.xpu.empty_cache()
    elif device.type == 'cpu':
        gc.collect()
    else:
        raise ValueError('The device type is not supported.')


def get_safe_chunksize(num_item_persize: int,
                       dtype: torch.dtype,
                       device: torch.device,
                       use_percent=0.5):
    # Determine a safe Monte Carlo chunksize that fits in device memory (avoid OOM).
    # num_item_persize: how many items (in dtype) per chunksize

    if device.type == 'cuda':
        avail_mem = torch.cuda.mem_get_info(device)[0]
    elif device.type == 'xpu':
        avail_mem = torch.xpu.mem_get_info(device)[0]
    elif device.type == 'cpu':
        avail_mem = psutil.virtual_memory().available
    else:
        raise ValueError('The device type is not supported.')

    safe_chunksize = avail_mem * use_percent // (num_item_persize *
                                                 dtype.itemsize)
    safe_chunksize = int(safe_chunksize)
    if safe_chunksize == 0:
        raise MemoryError(
            f'The memory of {device} is not enough to get safe_chunksize >= 1.'
        )
    return safe_chunksize


def mc_for_v(
        x: torch.Tensor,
        v_boundary: callable,
        samp_xte_intft: callable,
        use_dist: bool,
        nsamp_mc: int = 10**6,
        combine_type_of_vte_ift: str = 'plus',  # or 'multiply'
) -> torch.Tensor:
    # Compute the value function v(x) using Monte Carlo simulation.
    # the chunksize is determined adaptively to fit in memory.
    # Note: If use_dist is True, this function will utilize torch.distributed for accelerated computation.
    # Therefore, do not call this function only on a single rank when use_dist is True.

    assert x.ndim >= 2

    if use_dist is True:
        world_size = dist.get_world_size()
        nsamp_mc = int(nsamp_mc // world_size) + 1
        rank = dist.get_rank()
    else:
        rank = 0

    # nsamp_mc = self.nsamp_mc
    multiplier = 6 * x.numel()
    cum_size = 0
    cum_mean = 0.
    progress = 0.
    print(f"Monte-Carlo for Ref. solution on {x.device}...\n")
    while cum_size < nsamp_mc:
        try:
            chunksize = get_safe_chunksize(multiplier,
                                           x.dtype,
                                           x.device,
                                           use_percent=0.4)
            chunksize = max(1, min(chunksize, nsamp_mc - cum_size))
            if use_dist is True:
                # Ensure all processes use the minimum chunksize
                chunksize_tensor = torch.tensor(chunksize, device=x.device)
                dist.all_reduce(chunksize_tensor, op=dist.ReduceOp.MIN)
                chunksize = int(chunksize_tensor.item())
            xte_chunk, ift_chunk = samp_xte_intft(x, num_mc=chunksize)

            if combine_type_of_vte_ift == 'plus':
                mean_vte = v_boundary(xte_chunk).mean(0)
                mean_ift = ift_chunk.mean(0)
                new_mean = mean_vte + mean_ift
            elif combine_type_of_vte_ift == 'multiply':
                vte_ift = v_boundary(xte_chunk) * torch.exp(ift_chunk)
                new_mean = vte_ift.mean(0)
            else:
                raise ValueError(
                    f"Invalid combine_type_of_vte_ift: {combine_type_of_vte_ift}"
                )
            cum_size += chunksize
            if use_dist is True:
                dist.all_reduce(new_mean, op=dist.ReduceOp.SUM)
                new_mean = new_mean / world_size
            new_rate = chunksize / cum_size
            cum_mean = (1 - new_rate) * cum_mean + new_rate * new_mean

            if (cum_size / nsamp_mc > progress + 0.01) or \
                    (cum_size == nsamp_mc):
                progress = cum_size / nsamp_mc
                if rank == 0:
                    print(
                        f"Progress: {progress:.2%}, chunksize per rank: {chunksize}"
                    )

        except RuntimeError as err:
            if 'out of memory' in str(err):
                chunksize = int(chunksize // 2)
                print(
                    f"Restricted by memory of {x.device}, reduce chunksize to {chunksize}"
                )
                if chunksize == 0:
                    print('Memory Error: Cannot reduce chunksize=0')
                    raise err
            else:
                raise err
        finally:
            free_cache(x.device)

    return cum_mean


def split_number(num, num_parts):
    part_size = num // num_parts
    parts = [part_size] * num_parts
    for i in range(num % num_parts):
        parts[i] += 1
    return parts

